A New Record for the Katz-Tao Sum-Difference Exponent

We prove the record bound $C_{3b}\le 209357544569848128/114631769327023765=1.8263483657186\ldots$ for the Katz-Tao sum-difference exponent, valid in every abelian group without $2$-torsion. Using only Shannon inequalities, conditional copies and Katz-Tao's original directions, whose classical single-grid argument gives $11/6$, we break $11/6$, obtaining $2762/1509$ and $152/83$. For every abelian group we prove the universal bound $C_{\mathrm{all}}=10304335425987192362/5641833174538280329=1.8264161855212\ldots$, which is below the previous record for the real Katz-Tao constant. In the AlphaEvolve study (arXiv:2511.02864v3), the search for extremal distributions improved this constant's lower bound in the eighth decimal place and left its upper bound at $11/6$. Our upper bounds are proofs discovered by CASPAC, the computational mathematics engine of the CASP research system, and certified by independent exact checkers. The proofs use stacked entropy certificates; we supply the complete rational identities, proofs of every auxiliary inequality, and exact verification over the stated group classes.

==> anc/CERTIFICATE_INDEX.md <==
# Exact certificate index

For *A New Record for the Katz–Tao Sum–Difference Exponent*, Atrin Farnamfar, 27 October 2026.

The weights specify `H(X-Y) <= a H(X) + b H(Y) + c H(X+Y)`, with `C=a+b+c`. Fractions, proof-row counts and full SHA-256 hashes below are read from the distributed JSON bytes. Every linked receipt reports `PASS` and binds the listed input. Main proof-row counts include Shannon, monotonicity, copy and lemma-application rows. Equal-law entries and the internal rows of auxiliary lemma proofs are separate.

## Main certificates

| Certificate | Exact C | Exact weights (a, b, c) | Vertices / proof rows | SHA-256 | Passing receipts |
|---|---|---|---|---|---|
| [record.json](certificates/record.json) | `209357544569848128/114631769327023765` | `80908638342740092/114631769327023765`, `74518340847137328/114631769327023765`, `53930565379970708/114631769327023765` | 42 / 540 | `12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70` | [record-exact.json](receipts/record-exact.json); [record-group.json](receipts/record-group.json); [record-tomar-extended.json](receipts/record-tomar-extended.json) |
| [all-groups.json](certificates/all-groups.json) | `10304335425987192362/5641833174538280329` | `31837334702369419045/45134665396306242632`, `29267304885161681931/45134665396306242632`, `2666255477545804740/5641833174538280329` | 42 / 587 | `798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1` | [all-groups-exact.json](receipts/all-groups-exact.json); [all-groups-group.json](receipts/all-groups-group.json); [all-groups-tomar-extended.json](receipts/all-groups-tomar-extended.json) |
| [standard.json](certificates/standard.json) | `2762/1509` | `359/503`, `962/1509`, `241/503` | 108 / 778 | `f0cc88a42829a4fd515dcad2bfecd9bc5c586339b9386c11199115f241218fe3` | [standard-group.json](receipts/standard-group.json) |
| [standard-five-page.json](certificates/standard-five-page.json) | `152/83` | `59/83`, `52/83`, `41/83` | 30 / 111 | `209f5044bc7c745d3c89e6a3ca0979d48bbacf0fc2dcab1554662ed6b79e9654` | [standard-five-page-exact.json](receipts/standard-five-page-exact.json); [standard-five-page-group.json](receipts/standard-five-page-group.json) |

`record.json` holds in abelian groups without 2-torsion. The other three main certificates hold in every abelian group. All four main domain audits require equality of the ring and rational closures on every queried tuple, with 2 inverted only for the record. Every group receipt includes an exact coefficient replay.

## Root-page cross forms

The root forms `f_0, ..., f_42` are the root-page cross forms of [Certified upper bounds for two sum-difference exponents](https://doi.org/10.5281/zenodo.23687856), in the order of the first 43 `extra` entries in both main record certificates. The coordinates are those of the manuscript's initial page:

`z_0=(a,b), z_1=(a,c), z_2=(d,b), z_3=(d,c), z_4=(e,a+b-e), z_5=(e,c)`.

For a copied page `P_j`, the notation `f_i^(j)` means the same literal coefficient vector on that page. The manuscript tabulates the transported forms.

| Index | Root form |
|---|---|
| 0 | `a-d` |
| 1 | `a+d` |
| 2 | `a-e` |
| 3 | `a+e` |
| 4 | `b-c` |
| 5 | `b+c` |
| 6 | `b-e` |
| 7 | `d-e` |
| 8 | `d+e` |
| 9 | `a-b+c` |
| 10 | `a+b-c` |
| 11 | `a+b+c` |
| 12 | `a-b-d` |
| 13 | `a+b-d` |
| 14 | `a+b+d` |
| 15 | `a-b-e` |
| 16 | `a+c-d` |
| 17 | `a+c+d` |
| 18 | `a-c-e` |
| 19 | `a-c+e` |
| 20 | `a+c-e` |
| 21 | `a+c+e` |
| 22 | `a-d-e` |
| 23 | `a+d-e` |
| 24 | `b-c+d` |
| 25 | `b+c+d` |
| 26 | `b-c-e` |
| 27 | `b+c-e` |
| 28 | `b+d-e` |
| 29 | `c+d+e` |
| 30 | `a-b+c+d` |
| 31 | `a+b+c+d` |
| 32 | `a+b-c-e` |
| 33 | `a+b+c-e` |
| 34 | `a+b-d-e` |
| 35 | `a+b+d-e` |
| 36 | `a+c-d+e` |
| 37 | `b-c-d-e` |
| 38 | `b-c+d-e` |
| 39 | `a+b+c+d-e` |
| 40 | `a+b-c-d-e` |
| 41 | `a-c-d` |
| 42 | `b+c+d-e` |

## Original-format companions

| Certificate | Exact C | Exact weights (a, b, c) | Vertices / proof rows | SHA-256 | Passing receipts |
|---|---|---|---|---|---|
| [record-original-format.json](certificates/record-original-format.json) | `2858285574867171691166/1564370986493012722265` | `1107719315420260888059/1564370986493012722265`, `405445584793559427535/625748394597205088906`, `1473904594926024468539/3128741972986025444530` | 42 / 403 | `880e9cdf0155ed12f514589ac94901b165e352866af28a8fa60cda41e390aa7a` | [record-original-format-group.json](receipts/record-original-format-group.json); [record-original-format-tomar-unmodified.json](receipts/record-original-format-tomar-unmodified.json) |
| [all-groups-original-format.json](certificates/all-groups-original-format.json) | `226483966351349932879/123956967720824699832` | `43941185304198097117/61978483860412349916`, `13403682747737537627/20659494620137449972`, `58179499256528512883/123956967720824699832` | 48 / 411 | `35a99d35a922d574010ec8764d51b2622e2870a2aa653316a8c7ded249db5ab2` | [all-groups-original-format-group.json](receipts/all-groups-original-format-group.json); [all-groups-original-format-tomar-unmodified.json](receipts/all-groups-original-format-tomar-unmodified.json) |

The two companion files have completed replays with the unchanged public checker accompanying [Certified upper bounds for two sum-difference exponents](https://doi.org/10.5281/zenodo.23687856). Their receipts record the executed inputs and the distributed files’ identical mathematical fields. The first companion holds without 2-torsion; the second holds in every abelian group.

The root `SHA256SUMS` binds the full public release. Commands and checker descriptions are in [README.md](README.md).


==> anc/LICENSE-check630.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/LICENSE-data.txt <==
Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
	wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More_considerations
     for the public: 
	wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public licenses.
Notwithstanding, Creative Commons may elect to apply one of its public
licenses to material it publishes and in those instances will be
considered the "Licensor." Except for the limited purpose of indicating
that material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the public
licenses.

Creative Commons may be contacted at creativecommons.org.


==> anc/NOTICE.md <==
# Attribution and third-party notices

This supplement accompanies *A New Record for the Katz–Tao Sum–Difference Exponent*, by Atrin Farnamfar.

## Tomar’s checker and certificate data

`check630.py` is the unchanged checker by Tejasvi Singh Tomar accompanying *Certified upper bounds for two sum-difference exponents*, version 3, <https://doi.org/10.5281/zenodo.23687856>.

- Repository: <https://github.com/tejasvi/sum-difference-exponents>
- Upstream path: `checker/check630.py`
- SHA-256: `a9fc801318ed263a6a75c877370e1753f6c7b8594536aa4fab8eea088dee6a97`
- Code licence: Apache License 2.0, reproduced in `LICENSE-check630.txt`.

`check630_fast.py` and `check630_extended.py` are separate modified wrappers. The former supplies sparse exact rational closure calculations. The latter additionally supports the shared and transported readings required by the record certificates. The unchanged checker and the modified wrappers remain separate files. Observed checker results and exact input bindings are listed in `CERTIFICATE_INDEX.md`.

Tomar’s public repository licenses its certificate data and paper under Creative Commons Attribution 4.0 International (CC BY 4.0), separately from the code licence: <https://github.com/tejasvi/sum-difference-exponents#license>. The CC BY 4.0 text is reproduced in `LICENSE-data.txt`; its authoritative text is <https://creativecommons.org/licenses/by/4.0/legalcode>.

The distributed proof data adapt Tomar’s public certificate framework and data, notably `certs/c3b_torsionfree.json` and `certs/c3b_allgroups.json`. Tomar is credited for the initial six-pair configuration, the original root-page cross forms and the 72-lemma library. The library includes the Matúš family and Dougherty–Freiling–Zeger inequalities; their original authors are credited in the manuscript. The universal record adds five Dougherty–Freiling–Zeger derivation-rule instances, each with its complete conditional-copy proof. All invoked auxiliary inequalities include their conditional-copy proofs.

Atrin Farnamfar’s adaptations specify the additional copied pages, shared and transported readings, proof rows and exact target coefficients. The standard-form certificates use only standard readings at their vertices. The public data formatting and verification receipts were prepared for this manuscript. Adapted certificate data are distributed under CC BY 4.0 with this attribution and indication of changes.

## Verification implementation and research assistance

The independent replay and domain-audit programs (`stackcheck.py`, `verify_group.py` and `ring_lattice.py`), the wrappers and controls were prepared within CASPAC by Atrin Farnamfar, using Anthropic Claude and OpenAI Codex. AI assistance also contributed to the mathematical work and exposition. The manuscript's research-methods section describes these contributions.

The mathematical ingredients build on Katz and Tao, conditional-copy entropy methods, Matúš, Dougherty–Freiling–Zeger and Tomar. Full references appear in `main.tex`.


==> anc/README.md <==
# Exact certificate supplement

For *A New Record for the Katz–Tao Sum–Difference Exponent*, by Atrin Farnamfar.

[CERTIFICATE_INDEX.md](CERTIFICATE_INDEX.md) gives the exact coefficient triple, exponent, proof size, SHA-256 hash and passing receipts for every distributed certificate.

## Proof data

`certificates/record.json` proves the record inequality in abelian groups without 2-torsion. `certificates/all-groups.json` proves the universal inequality. The record contains the 72-lemma library of [Certified upper bounds for two sum-difference exponents](https://doi.org/10.5281/zenodo.23687856). The universal certificate adds five Dougherty–Freiling–Zeger derivation-rule instances, for 77 lemmas. Both include complete conditional-copy proofs of every library entry, all main proof rows and the required equal-law entries.

`certificates/standard.json` and `certificates/standard-five-page.json` prove their stated inequalities in every abelian group using standard vertex forms and Shannon inequalities. Their precise page configurations are specified in the manuscript and JSON data.

The elemental certificate fields `steps`, `extra`, `eqlaw`, `rows` and `lambda` specify the copied tuples, scalar forms, equal-law generators, weighted proof rows and target coefficients. A standard form is a vertex and integer slope; `["amb",k]` denotes extra form `k`. Coefficients are exact rational strings.

## Exact verification

From the directory containing `main.tex`, run without `-O`:

```sh
python3 anc/verify_group.py anc/certificates/record.json --invert 2
python3 anc/verify_group.py anc/certificates/all-groups.json
python3 anc/verify_group.py anc/certificates/standard.json
python3 anc/verify_group.py anc/certificates/standard-five-page.json
python3 anc/negative_controls.py
```

`stackcheck.py` reconstructs the exact rational relations, closed sets, equal laws and row expansions. It verifies the auxiliary lemma proofs and their dependencies, checks nonnegative multipliers on inequality rows, and verifies the coefficient identity. `verify_group.py` then uses `ring_lattice.py` to audit the group-dependent conditions. `--invert 2` permits powers of 2 as denominators, justified by injectivity of doubling. All four domain audits require equality of the ring and rational closures on every queried tuple: over the integers with 2 inverted for the record, and over the integers for the other three certificates.

The record files also have rational replays through:

```sh
python3 anc/check630_extended.py anc/certificates/record.json
python3 anc/check630_extended.py anc/certificates/all-groups.json
```

This wrapper retains the row and auxiliary-lemma arithmetic of the public checker accompanying [Certified upper bounds for two sum-difference exponents](https://doi.org/10.5281/zenodo.23687856), supplies sparse exact closure calculations, and supports the shared and transported readings specified in the proof data. Its modifications are described in `NOTICE.md`. The original `check630.py` is included unchanged. The standard-form files replay through `check630_fast.py`.

## Original-format companions and receipts

```sh
python3 anc/check630.py anc/certificates/record-original-format.json
python3 anc/check630.py anc/certificates/all-groups-original-format.json
```

These two companion files have completed replays with the completely unmodified checker. The index and receipts distinguish their exact bounds and input hashes from the two record files. Domain receipts additionally establish their stated group classes.

The corruption controls deliberately alter proof coefficients, target weights, equal-law entries, copied-form data and conditioning data. The supplied receipts record the exact tested inputs and outcomes: 34 general corruptions, four extended-replay corruptions and five corruptions of the added derived-lemma coefficients were rejected. All verification programs use only Python’s standard library. Receipts bind certificate and checker bytes; the release manifest binds all distributed files.


==> anc/certificates/all-groups-original-format.json <==
{
  "slopes": [
    [
      1,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "steps": [
    {
      "U": [
        0
      ],
      "V": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1
      ],
      "V": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1
      ],
      "V": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    }
  ],
  "extra": [
    [
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ]
  ],
  "eqlaw": [
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 9,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    }
  ],
  "rows": [
    {
      "type": "ci",
      "step": 0,
      "mult": "-61219010054443232323/123956967720824699832"
    },
    {
      "type": "ci",
      "step": 1,
      "mult": "-24307661628738760213/123956967720824699832"
    },
    {
      "type": "ci",
      "step": 2,
      "mult": "-934706515573124837/5902712748610699992"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "3569323853057411255/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "427027346344238281/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "2109924978840156029/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "534044931735306127/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        13
      ],
      "mult": "264600210430824341/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        16
      ],
      "mult": "1178479765705732841/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        20
      ],
      "mult": "656086956798203953/20659494620137449972"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "166262412144390055/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "44253899691328/737839093576337499"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "18938823116621440327/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "2068199671914642925/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "3898411808246802055/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "272083331182337933/17708138245832099976"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "11958272894562619/10329747310068724986"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        24
      ],
      "mult": "232049368352995535/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        32
      ],
      "mult": "2732187536290139/1475678187152674998"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        35
      ],
      "mult": "71327542350174007/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "19377605739445652261/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "609039912715983131/20659494620137449972"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "472904105849597221/41318989240274899944"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "298645219512054997/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        33
      ],
      "mult": "88762865155882133/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "3146240131346395/6886498206712483324"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "135014737047442757/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "11063474922832/737839093576337499"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "138633691742683771/8854069122916049988"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "664613076675739145/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "707645181335390407/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "232049368352995535/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        28
      ],
      "mult": "23991741708335299/5902712748610699992"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        34
      ],
      "mult": "11063474922832/737839093576337499"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "31719273956232908/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "1231482104034598399/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        26
      ],
      "mult": "224177170634006725/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        41
      ],
      "mult": "298645219512054997/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "256384297641207229/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "200995300649442955/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "8218073809145845/6886498206712483324"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "1087683241860497027/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "700382576851229977/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "103512740349133483/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "11063474922832/245946364525445833"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        8
      ],
      "mult": "136408734887719589/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        11
      ],
      "mult": "6397192192506375/3443249103356241662"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "399207906984279115/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        11
      ],
      "mult": "1994861788800121/41318989240274899944"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        18
      ],
      "mult": "2732187536290139/1475678187152674998"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        31
      ],
      "mult": "412359363017398313/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        4
      ],
      "mult": "52120998325084058/5164873655034362493"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        7
      ],
      "mult": "103512740349133483/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "25356810388758755/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "32870318101739381/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        18
      ],
      "mult": "304541178686934451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        23
      ],
      "mult": "71327542350174007/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        38
      ],
      "mult": "414855084150397859/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "71327542350174007/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "348769597404937123/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        37
      ],
      "mult": "103567391070646879/41318989240274899944"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        2
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "117236666929939873/8854069122916049988"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        4
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "686856615688964141/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        6
      ],
      "j": [
        "amb",
        38
      ],
      "mult": "389126118447373961/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        11
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "1734573393134085125/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        11
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "433836010809837701/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        14
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "71327542350174007/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        22
      ],
      "j": [
        "amb",
        28
      ],
      "mult": "3434245669124449/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "6071030143424993/17708138245832099976"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "2412912197782218271/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "61620226524791348/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "553519515421397/17708138245832099976"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "88387632414493451/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "1750449422766035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "157388707961369492/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "176579488558955957/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "71924798906534983/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "150661980700610132/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "755919795035719585/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "755919795035719585/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "22126949845664/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        1
      ],
      "mult": "16063491453579875/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "366506267170820705/41318989240274899944"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        16
      ],
      "mult": "88387632414493451/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "10744299773172685/17708138245832099976"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        "amb",
        0
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "10744299773172685/17708138245832099976"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "9153947059332578/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "172055571832430563/20659494620137449972"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          4
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "173036720967766175/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          4
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "206720570572969379/20659494620137449972"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "42295643727319867/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "5922051725032950439/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "1713044260624146767/35416276491664199952"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "534831350691886588/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "4392130023742291/1475678187152674998"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "11063474922832/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          7
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "103512740349133483/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "11063474922832/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "7908296511306549/6886498206712483324"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "39827976308714281/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        "amb",
        12
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "166262412144390055/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "25356810388758755/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          1
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        19
      ],
      "mult": "16063491453579875/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          11
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "473088153175065065/20659494620137449972"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "711146101585995281/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "283919489304725165/41318989240274899944"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "166262412144390055/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "102815741428995067/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "11063474922832/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "6397192192506375/3443249103356241662"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          14
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "2277289741276535443/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          1
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "16063491453579875/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          16
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "348769597404937123/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          16
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "96634730742070076/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          16
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "3146240131346395/6886498206712483324"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          16
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        5
      ],
      "mult": "88387632414493451/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "9837722017781933/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1163504884535329831/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        "amb",
        26
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4392130023742291/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "9837722017781933/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          18
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "304541178686934451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          18
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "2732187536290139/1475678187152674998"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "1087683241860497027/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "52120998325084058/5164873655034362493"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        "amb",
        6
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "83972510826993/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "1596075875339673523/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        34
      ],
      "mult": "367637063197613/41318989240274899944"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          20
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "1087683241860497027/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        "amb",
        5
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "11063474922832/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          5
        ],
        [
          "amb",
          8
        ],
        [
          "amb",
          15
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        10
      ],
      "mult": "11063474922832/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "55317374614160/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "157135336961641035/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "210206023533808/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        36
      ],
      "mult": "62298270704501687/8854069122916049988"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "11803384245642971/10329747310068724986"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "78360315872850869/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "117412105602603827/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "11803384245642971/10329747310068724986"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "83972510826993/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          23
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "71327542350174007/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          1
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "9837722017781933/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "6700408112108260/1721624551678120831"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "62676673577044099/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "1229513809862726539/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          24
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "232049368352995535/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "78008081066189675/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "83058473810739535/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          25
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "20744015480310/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          26
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "5464375072580278/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          26
        ]
      ],
      "i": [
        "amb",
        2
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "7908296511306549/6886498206712483324"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          4
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "206720570572969379/20659494620137449972"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "7908296511306549/6886498206712483324"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "3069724985428742/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "6914671826770/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        "amb",
        2
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "49354064085459415/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12278899941714968/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "410671808724376799/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "94642864617082267/41318989240274899944"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "56724146089880557/41318989240274899944"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "83058473810739535/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "37969312521678505/17708138245832099976"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "274273760538021493/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "9635838506940743/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "180444966431080171/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        5
      ],
      "mult": "15638132351156887/20659494620137449972"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "11063474922832/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "29333470264064777/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          31
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "412359363017398313/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "15042019682441759/17708138245832099976"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "103128386376219047/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "14824382262222691/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "2732187536290139/1475678187152674998"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          33
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "88046281676642210/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          33
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "22126949845664/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ],
        [
          "amb",
          33
        ]
      ],
      "i": [
        "amb",
        2
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "22126949845664/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "83972510826993/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          6
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "22126949845664/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "2732187536290139/1475678187152674998"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          34
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "11063474922832/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ],
        [
          "amb",
          34
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "367637063197613/41318989240274899944"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "29333470264064777/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "21308937024113035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "15042019682441759/17708138245832099976"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "4392130023742291/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "29333470264064777/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          9
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4392130023742291/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          31
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "71327542350174007/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "11063474922832/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "17591609450041483/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ],
        [
          "amb",
          36
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "62298270704501687/8854069122916049988"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "33489872697417973/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "11063474922832/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "44253899691328/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "9837722017781933/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        3
      ],
      "mult": "8383515881525167/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          38
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "200995300649442955/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "64835706615315183/6886498206712483324"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          39
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "472882368973754267/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          39
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "412359363017398313/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "11063474922832/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        "amb",
        38
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "33190424768496/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "197221466292773957/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "90246296201529227/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          1
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4392130023742291/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          25
        ],
        [
          "amb",
          38
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "33190424768496/245946364525445833"
    },
    {
      "type": "mono",
      "K": [
        [
          "amb",
          5
        ],
        [
          "amb",
          8
        ],
        [
          "amb",
          10
        ],
        [
          "amb",
          15
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "11063474922832/245946364525445833"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        "amb",
        21
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "88507799382656/5164873655034362493"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "44253899691328/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          21
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "88507799382656/5164873655034362493"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          41
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "298645219512054997/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          1
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          19
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "16063491453579875/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "28428535876335829/10329747310068724986"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          3
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        "amb",
        23
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "8383515881525167/13772996413424966648"
    },
    {
      "type": "mono",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          3
        ],
        [
          "amb",
          23
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "8383515881525167/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "3069724985428742/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "3069724985428742/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3069724985428742/15494620965103087479"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "15254259324763337/5164873655034362493"
    },
    {
      "type": "lemma",
      "lemma": "dfz7",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            4,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            41
          ]
        ]
      ],
      "mult": "64488978971322053/41318989240274899944"
    },
    {
      "type": "lemma",
      "lemma": "dfz5",
      "args": [
        [
          [
            "amb",
            25
          ]
        ],
        [
          [
            "amb",
            28
          ]
        ],
        [
          [
            2,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            42
          ]
        ]
      ],
      "mult": "1534862492714371/15494620965103087479"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            39
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            17
          ]
        ]
      ],
      "mult": "11063474922832/737839093576337499"
    },
    {
      "type": "lemma",
      "lemma": "dfz8",
      "args": [
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            28
          ]
        ],
        [
          [
            "amb",
            2
          ],
          [
            "amb",
            12
          ]
        ],
        [
          [
            "amb",
            16
          ]
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "lemma",
      "lemma": "dfz56",
      "args": [
        [
          [
            2,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            0
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            12
          ]
        ]
      ],
      "mult": "2148859954634537/17708138245832099976"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            6
          ]
        ]
      ],
      "mult": "9330278980777/983785458101783332"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "2732187536290139/4427034561458024994"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            3,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            25
          ]
        ]
      ],
      "mult": "2132397397502125/3443249103356241662"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            3,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            25
          ]
        ]
      ],
      "mult": "28428535876335829/30989241930206174958"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            5,
            [
              1,
              -1
            ]
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            5,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            5
          ]
        ]
      ],
      "mult": "149225930639662477/123956967720824699832"
    },
    {
      "type": "lemma",
      "lemma": "dfz7",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            6
          ]
        ],
        [
          [
            "amb",
            28
          ],
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "4392130023742291/4427034561458024994"
    },
    {
      "type": "lemma",
      "lemma": "dfz35",
      "args": [
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            29
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            22
          ]
        ],
        [
          [
            "amb",
            2
          ],
          [
            "amb",
            17
          ]
        ],
        [
          [
            "amb",
            29
          ],
          [
            "amb",
            33
          ]
        ]
      ],
      "mult": "11063474922832/2213517280729012497"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            12
          ]
        ],
        [
          [
            0,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            22
          ]
        ]
      ],
      "mult": "47465454515052863/123956967720824699832"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            33
          ]
        ],
        [
          [
            "amb",
            6
          ]
        ],
        [
          [
            "amb",
            20
          ]
        ]
      ],
      "mult": "27990836942331/13772996413424966648"
    },
    {
      "type": "lemma",
      "lemma": "matus11",
      "args": [
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            29
          ]
        ],
        [
          [
            2,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            29
          ]
        ],
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "3451755683788955/123956967720824699832"
    },
    {
      "type": "lemma",
      "lemma": "matus7",
      "args": [
        [
          [
            2,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            40
          ]
        ],
        [
          [
            3,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            34
          ]
        ]
      ],
      "mult": "11063474922832/5164873655034362493"
    },
    {
      "type": "lemma",
      "lemma": "matus17",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            2
          ],
          [
            "amb",
            9
          ]
        ],
        [
          [
            1,
            [
              0,
              1
            ]
          ]
        ]
      ],
      "mult": "155064637476599/20659494620137449972"
    },
    {
      "type": "lemma",
      "lemma": "matus15",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            25
          ]
        ],
        [
          [
            1,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            22
          ]
        ],
        [
          [
            "amb",
            28
          ]
        ]
      ],
      "mult": "1382934365354/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "1750449422766035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "1750449422766035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "1750449422766035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "1750449422766035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        10,
        [
          0,
          1
        ]
      ],
      "mult": "1750449422766035/123956967720824699832"
    },
    {
      "type": "ci",
      "step": 3,
      "mult": "-1750449422766035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          17,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "8298290514862603/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        17,
        [
          1,
          1
        ]
      ],
      "mult": "8298290514862603/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          1
        ]
      ],
      "mult": "8298290514862603/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          0,
          1
        ]
      ],
      "mult": "8298290514862603/123956967720824699832"
    },
    {
      "type": "ci",
      "step": 4,
      "mult": "-8298290514862603/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          0,
          1
        ]
      ],
      "mult": "8298290514862603/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        12,
        [
          0,
          1
        ]
      ],
      "mult": "8298290514862603/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        19,
        [
          1,
          1
        ]
      ],
      "mult": "132161999976645343/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        19,
        [
          1,
          1
        ]
      ],
      "mult": "132161999976645343/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "132161999976645343/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "132161999976645343/61978483860412349916"
    },
    {
      "type": "ci",
      "step": 5,
      "mult": "-132161999976645343/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          0,
          1
        ]
      ],
      "mult": "132161999976645343/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        19,
        [
          0,
          1
        ]
      ],
      "mult": "132161999976645343/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          0,
          1
        ]
      ],
      "j": [
        19,
        [
          0,
          1
        ]
      ],
      "mult": "132161999976645343/30989241930206174958"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "45069040918629743/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          25,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "45069040918629743/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          28,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "45069040918629743/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        28,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "1750449422766035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          28,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "1750449422766035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "19836190472416993/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          0,
          1
        ]
      ],
      "mult": "1750449422766035/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "19836190472416993/13772996413424966648"
    },
    {
      "type": "ci",
      "step": 6,
      "mult": "-59508571417250979/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "59508571417250979/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "59508571417250979/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          0,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "59508571417250979/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "59508571417250979/13772996413424966648"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "5783726567433753/1721624551678120831"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "5783726567433753/1721624551678120831"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "5783726567433753/1721624551678120831"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "199770432250110007/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "199770432250110007/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "216657880605120209/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "199770432250110007/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "216657880605120209/61978483860412349916"
    },
    {
      "type": "ci",
      "step": 7,
      "mult": "-666861090170370829/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "666861090170370829/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "666861090170370829/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "666861090170370829/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "666861090170370829/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "666861090170370829/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/737839093576337499"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ],
        [
          40,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        41,
        [
          1,
          1
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          0,
          1
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        38,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        38,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          0,
          1
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          0,
          1
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "5278262456466688/2213517280729012497"
    },
    {
      "type": "ci",
      "step": 8,
      "mult": "-21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          0,
          1
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "21113049825866752/2213517280729012497"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        46,
        [
          1,
          0
        ]
      ],
      "mult": "16356263811458499/27545992826849933296"
    },
    {
      "type": "sub",
      "K": [
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "16356263811458499/27545992826849933296"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          46,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        45,
        [
          1,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "727892349373485433/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "761979301035497/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        44,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "16356263811458499/27545992826849933296"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        43,
        [
          0,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          43,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        42,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        42,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "1014165575837591393/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        44,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1014165575837591393/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        44,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "1014165575837591393/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "16356263811458499/27545992826849933296"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          46,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "16356263811458499/27545992826849933296"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          42,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        44,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          44,
          [
            1,
            1
          ]
        ],
        [
          45,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        46,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "290342987535179471/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          44,
          [
            1,
            1
          ]
        ],
        [
          45,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          45,
          [
            1,
            1
          ]
        ],
        [
          46,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ],
        [
          44,
          [
            1,
            1
          ]
        ],
        [
          45,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ],
        [
          44,
          [
            1,
            1
          ]
        ],
        [
          45,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          44,
          [
            1,
            1
          ]
        ],
        [
          45,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "290342987535179471/247913935441649399664"
    },
    {
      "type": "ci",
      "step": 9,
      "mult": "-1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          0,
          1
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          0,
          1
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        44,
        [
          1,
          0
        ]
      ],
      "mult": "1523958602070994/144809541729935397"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          28,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          1
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "88387632414493451/123956967720824699832"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          46,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        42,
        [
          1,
          0
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          42,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          43,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        44,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          43,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        44,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          1
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        42,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        42,
        [
          1,
          1
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        42,
        [
          1,
          1
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          42,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        44,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "35784153308013245/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          32,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        31,
        [
          0,
          1
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          32,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          32,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          31,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          32,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          0,
          1
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "8443724177505101/61978483860412349916"
    }
  ],
  "lambda": {
    "1,0": "43941185304198097117/61978483860412349916",
    "0,1": "13403682747737537627/20659494620137449972",
    "1,1": "58179499256528512883/123956967720824699832"
  },
  "claimed_C": "226483966351349932879/123956967720824699832",
  "lemmas": {
    "matus1": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 3,
        "ac": 3,
        "abc": -4,
        "a": -2,
        "b": -2,
        "bc": 3,
        "c": -1,
        "ad": 1,
        "bd": 1,
        "abd": -1,
        "cd": -1
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "c",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "3/1"
        ],
        [
          "ci",
          0,
          "-3/1"
        ]
      ],
      "source": "Matus M_1 by induction (copy of a over bc; M_0 applied to (ar, br, cr, d))"
    },
    "matus2": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 6,
        "ac": 6,
        "abc": -9,
        "a": -3,
        "b": -5,
        "bc": 8,
        "c": -3,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "2/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "4/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "apply",
          "matus1",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_2 by induction (copy of a over bc; M_1 applied to (ar, br, cr, d))"
    },
    "matus3": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 10,
        "ac": 10,
        "abc": -16,
        "a": -4,
        "b": -9,
        "bc": 15,
        "c": -6,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "6/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "3/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "3/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "9/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "7/1"
        ],
        [
          "ci",
          0,
          "-15/1"
        ],
        [
          "apply",
          "matus2",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_3 by induction (copy of a over bc; M_2 applied to (ar, br, cr, d))"
    },
    "matus4": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 15,
        "ac": 15,
        "abc": -25,
        "a": -5,
        "b": -14,
        "bc": 24,
        "c": -10,
        "ad": 4,
        "bd": 4,
        "abd": -4,
        "cd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "10/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "10/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "4/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "16/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "9/1"
        ],
        [
          "ci",
          0,
          "-24/1"
        ],
        [
          "apply",
          "matus3",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_4 by induction (copy of a over bc; M_3 applied to (ar, br, cr, d))"
    },
    "matus5": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 21,
        "ac": 21,
        "abc": -36,
        "a": -6,
        "b": -20,
        "bc": 35,
        "c": -15,
        "ad": 5,
        "bd": 5,
        "abd": -5,
        "cd": -5
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "15/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "15/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "5/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "25/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "11/1"
        ],
        [
          "ci",
          0,
          "-35/1"
        ],
        [
          "apply",
          "matus4",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_5 by induction (copy of a over bc; M_4 applied to (ar, br, cr, d))"
    },
    "matus6": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 28,
        "ac": 28,
        "abc": -49,
        "a": -7,
        "b": -27,
        "bc": 48,
        "c": -21,
        "ad": 6,
        "bd": 6,
        "abd": -6,
        "cd": -6
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "21/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "21/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "6/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "36/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-7/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-7/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "13/1"
        ],
        [
          "ci",
          0,
          "-48/1"
        ],
        [
          "apply",
          "matus5",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_6 by induction (copy of a over bc; M_5 applied to (ar, br, cr, d))"
    },
    "matus7": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 36,
        "ac": 36,
        "abc": -64,
        "a": -8,
        "b": -35,
        "bc": 63,
        "c": -28,
        "ad": 7,
        "bd": 7,
        "abd": -7,
        "cd": -7
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "28/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "28/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "7/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "7/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "49/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "15/1"
        ],
        [
          "ci",
          0,
          "-63/1"
        ],
        [
          "apply",
          "matus6",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_7 by induction (copy of a over bc; M_6 applied to (ar, br, cr, d))"
    },
    "matus8": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 45,
        "ac": 45,
        "abc": -81,
        "a": -9,
        "b": -44,
        "bc": 80,
        "c": -36,
        "ad": 8,
        "bd": 8,
        "abd": -8,
        "cd": -8
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "36/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "36/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "8/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "8/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "64/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "17/1"
        ],
        [
          "ci",
          0,
          "-80/1"
        ],
        [
          "apply",
          "matus7",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_8 by induction (copy of a over bc; M_7 applied to (ar, br, cr, d))"
    },
    "matus9": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 55,
        "ac": 55,
        "abc": -100,
        "a": -10,
        "b": -54,
        "bc": 99,
        "c": -45,
        "ad": 9,
        "bd": 9,
        "abd": -9,
        "cd": -9
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "45/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "45/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "9/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "9/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "81/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-10/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-10/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "19/1"
        ],
        [
          "ci",
          0,
          "-99/1"
        ],
        [
          "apply",
          "matus8",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_9 by induction (copy of a over bc; M_8 applied to (ar, br, cr, d))"
    },
    "matus10": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 66,
        "ac": 66,
        "abc": -121,
        "a": -11,
        "b": -65,
        "bc": 120,
        "c": -55,
        "ad": 10,
        "bd": 10,
        "abd": -10,
        "cd": -10
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "55/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "55/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "10/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "10/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "100/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-11/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-11/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "21/1"
        ],
        [
          "ci",
          0,
          "-120/1"
        ],
        [
          "apply",
          "matus9",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_10 by induction (copy of a over bc; M_9 applied to (ar, br, cr, d))"
    },
    "matus11": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 78,
        "ac": 78,
        "abc": -144,
        "a": -12,
        "b": -77,
        "bc": 143,
        "c": -66,
        "ad": 11,
        "bd": 11,
        "abd": -11,
        "cd": -11
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "66/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "66/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "11/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "11/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "121/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-12/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-12/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "23/1"
        ],
        [
          "ci",
          0,
          "-143/1"
        ],
        [
          "apply",
          "matus10",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_11 by induction (copy of a over bc; M_10 applied to (ar, br, cr, d))"
    },
    "matus12": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 91,
        "ac": 91,
        "abc": -169,
        "a": -13,
        "b": -90,
        "bc": 168,
        "c": -78,
        "ad": 12,
        "bd": 12,
        "abd": -12,
        "cd": -12
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "78/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "78/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "12/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "12/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "144/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "25/1"
        ],
        [
          "ci",
          0,
          "-168/1"
        ],
        [
          "apply",
          "matus11",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_12 by induction (copy of a over bc; M_11 applied to (ar, br, cr, d))"
    },
    "matus13": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 105,
        "ac": 105,
        "abc": -196,
        "a": -14,
        "b": -104,
        "bc": 195,
        "c": -91,
        "ad": 13,
        "bd": 13,
        "abd": -13,
        "cd": -13
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "91/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "91/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "13/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "13/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "169/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-14/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-14/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "27/1"
        ],
        [
          "ci",
          0,
          "-195/1"
        ],
        [
          "apply",
          "matus12",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_13 by induction (copy of a over bc; M_12 applied to (ar, br, cr, d))"
    },
    "matus14": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 120,
        "ac": 120,
        "abc": -225,
        "a": -15,
        "b": -119,
        "bc": 224,
        "c": -105,
        "ad": 14,
        "bd": 14,
        "abd": -14,
        "cd": -14
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "105/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "105/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "14/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "14/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "196/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-15/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-15/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "29/1"
        ],
        [
          "ci",
          0,
          "-224/1"
        ],
        [
          "apply",
          "matus13",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_14 by induction (copy of a over bc; M_13 applied to (ar, br, cr, d))"
    },
    "matus15": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 136,
        "ac": 136,
        "abc": -256,
        "a": -16,
        "b": -135,
        "bc": 255,
        "c": -120,
        "ad": 15,
        "bd": 15,
        "abd": -15,
        "cd": -15
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "120/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "120/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "15/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "15/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "225/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-16/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-16/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "31/1"
        ],
        [
          "ci",
          0,
          "-255/1"
        ],
        [
          "apply",
          "matus14",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_15 by induction (copy of a over bc; M_14 applied to (ar, br, cr, d))"
    },
    "matus16": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 153,
        "ac": 153,
        "abc": -289,
        "a": -17,
        "b": -152,
        "bc": 288,
        "c": -136,
        "ad": 16,
        "bd": 16,
        "abd": -16,
        "cd": -16
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "136/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "136/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "16/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "16/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "256/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-17/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-17/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "33/1"
        ],
        [
          "ci",
          0,
          "-288/1"
        ],
        [
          "apply",
          "matus15",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_16 by induction (copy of a over bc; M_15 applied to (ar, br, cr, d))"
    },
    "matus17": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 171,
        "ac": 171,
        "abc": -324,
        "a": -18,
        "b": -170,
        "bc": 323,
        "c": -153,
        "ad": 17,
        "bd": 17,
        "abd": -17,
        "cd": -17
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "153/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "153/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "17/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "17/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "289/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "35/1"
        ],
        [
          "ci",
          0,
          "-323/1"
        ],
        [
          "apply",
          "matus16",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_17 by induction (copy of a over bc; M_16 applied to (ar, br, cr, d))"
    },
    "matus18": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 190,
        "ac": 190,
        "abc": -361,
        "a": -19,
        "b": -189,
        "bc": 360,
        "c": -171,
        "ad": 18,
        "bd": 18,
        "abd": -18,
        "cd": -18
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "171/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "171/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "18/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "18/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "324/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-19/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-19/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "37/1"
        ],
        [
          "ci",
          0,
          "-360/1"
        ],
        [
          "apply",
          "matus17",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_18 by induction (copy of a over bc; M_17 applied to (ar, br, cr, d))"
    },
    "matus19": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 210,
        "ac": 210,
        "abc": -400,
        "a": -20,
        "b": -209,
        "bc": 399,
        "c": -190,
        "ad": 19,
        "bd": 19,
        "abd": -19,
        "cd": -19
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "190/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "190/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "19/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "19/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "361/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-20/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-20/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "39/1"
        ],
        [
          "ci",
          0,
          "-399/1"
        ],
        [
          "apply",
          "matus18",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_19 by induction (copy of a over bc; M_18 applied to (ar, br, cr, d))"
    },
    "matus20": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 231,
        "ac": 231,
        "abc": -441,
        "a": -21,
        "b": -230,
        "bc": 440,
        "c": -210,
        "ad": 20,
        "bd": 20,
        "abd": -20,
        "cd": -20
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "210/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "210/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "20/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "20/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "400/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-21/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-21/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "41/1"
        ],
        [
          "ci",
          0,
          "-440/1"
        ],
        [
          "apply",
          "matus19",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_20 by induction (copy of a over bc; M_19 applied to (ar, br, cr, d))"
    },
    "matus21": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 253,
        "ac": 253,
        "abc": -484,
        "a": -22,
        "b": -252,
        "bc": 483,
        "c": -231,
        "ad": 21,
        "bd": 21,
        "abd": -21,
        "cd": -21
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "231/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "231/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "21/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "21/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "441/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-22/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-22/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "43/1"
        ],
        [
          "ci",
          0,
          "-483/1"
        ],
        [
          "apply",
          "matus20",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_21 by induction (copy of a over bc; M_20 applied to (ar, br, cr, d))"
    },
    "matus22": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 276,
        "ac": 276,
        "abc": -529,
        "a": -23,
        "b": -275,
        "bc": 528,
        "c": -253,
        "ad": 22,
        "bd": 22,
        "abd": -22,
        "cd": -22
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "253/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "253/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "22/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "22/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "484/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-23/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-23/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "45/1"
        ],
        [
          "ci",
          0,
          "-528/1"
        ],
        [
          "apply",
          "matus21",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_22 by induction (copy of a over bc; M_21 applied to (ar, br, cr, d))"
    },
    "matus23": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 300,
        "ac": 300,
        "abc": -576,
        "a": -24,
        "b": -299,
        "bc": 575,
        "c": -276,
        "ad": 23,
        "bd": 23,
        "abd": -23,
        "cd": -23
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "276/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "276/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "23/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "23/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "529/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-24/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-24/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "47/1"
        ],
        [
          "ci",
          0,
          "-575/1"
        ],
        [
          "apply",
          "matus22",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_23 by induction (copy of a over bc; M_22 applied to (ar, br, cr, d))"
    },
    "matus24": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 325,
        "ac": 325,
        "abc": -625,
        "a": -25,
        "b": -324,
        "bc": 624,
        "c": -300,
        "ad": 24,
        "bd": 24,
        "abd": -24,
        "cd": -24
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "300/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "300/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "24/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "24/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "576/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-25/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-25/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "49/1"
        ],
        [
          "ci",
          0,
          "-624/1"
        ],
        [
          "apply",
          "matus23",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_24 by induction (copy of a over bc; M_23 applied to (ar, br, cr, d))"
    },
    "matus25": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 351,
        "ac": 351,
        "abc": -676,
        "a": -26,
        "b": -350,
        "bc": 675,
        "c": -325,
        "ad": 25,
        "bd": 25,
        "abd": -25,
        "cd": -25
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "325/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "325/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "25/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "25/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "625/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-26/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-26/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "51/1"
        ],
        [
          "ci",
          0,
          "-675/1"
        ],
        [
          "apply",
          "matus24",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_25 by induction (copy of a over bc; M_24 applied to (ar, br, cr, d))"
    },
    "matus26": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 378,
        "ac": 378,
        "abc": -729,
        "a": -27,
        "b": -377,
        "bc": 728,
        "c": -351,
        "ad": 26,
        "bd": 26,
        "abd": -26,
        "cd": -26
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "351/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "351/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "26/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "26/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "676/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-27/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-27/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "53/1"
        ],
        [
          "ci",
          0,
          "-728/1"
        ],
        [
          "apply",
          "matus25",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_26 by induction (copy of a over bc; M_25 applied to (ar, br, cr, d))"
    },
    "matus27": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 406,
        "ac": 406,
        "abc": -784,
        "a": -28,
        "b": -405,
        "bc": 783,
        "c": -378,
        "ad": 27,
        "bd": 27,
        "abd": -27,
        "cd": -27
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "27/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "27/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "729/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-28/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-28/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "55/1"
        ],
        [
          "ci",
          0,
          "-783/1"
        ],
        [
          "apply",
          "matus26",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_27 by induction (copy of a over bc; M_26 applied to (ar, br, cr, d))"
    },
    "matus28": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 435,
        "ac": 435,
        "abc": -841,
        "a": -29,
        "b": -434,
        "bc": 840,
        "c": -406,
        "ad": 28,
        "bd": 28,
        "abd": -28,
        "cd": -28
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "406/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "406/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "28/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "28/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "784/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-29/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-29/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "57/1"
        ],
        [
          "ci",
          0,
          "-840/1"
        ],
        [
          "apply",
          "matus27",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_28 by induction (copy of a over bc; M_27 applied to (ar, br, cr, d))"
    },
    "matus29": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 465,
        "ac": 465,
        "abc": -900,
        "a": -30,
        "b": -464,
        "bc": 899,
        "c": -435,
        "ad": 29,
        "bd": 29,
        "abd": -29,
        "cd": -29
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "435/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "435/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "29/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "29/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "841/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-30/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-30/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "59/1"
        ],
        [
          "ci",
          0,
          "-899/1"
        ],
        [
          "apply",
          "matus28",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_29 by induction (copy of a over bc; M_28 applied to (ar, br, cr, d))"
    },
    "matus30": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 496,
        "ac": 496,
        "abc": -961,
        "a": -31,
        "b": -495,
        "bc": 960,
        "c": -465,
        "ad": 30,
        "bd": 30,
        "abd": -30,
        "cd": -30
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "465/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "465/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "30/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "30/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "900/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-31/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-31/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "61/1"
        ],
        [
          "ci",
          0,
          "-960/1"
        ],
        [
          "apply",
          "matus29",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_30 by induction (copy of a over bc; M_29 applied to (ar, br, cr, d))"
    },
    "matus31": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 528,
        "ac": 528,
        "abc": -1024,
        "a": -32,
        "b": -527,
        "bc": 1023,
        "c": -496,
        "ad": 31,
        "bd": 31,
        "abd": -31,
        "cd": -31
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "496/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "496/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "31/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "31/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "961/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-32/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-32/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "63/1"
        ],
        [
          "ci",
          0,
          "-1023/1"
        ],
        [
          "apply",
          "matus30",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_31 by induction (copy of a over bc; M_30 applied to (ar, br, cr, d))"
    },
    "matus32": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 561,
        "ac": 561,
        "abc": -1089,
        "a": -33,
        "b": -560,
        "bc": 1088,
        "c": -528,
        "ad": 32,
        "bd": 32,
        "abd": -32,
        "cd": -32
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "528/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "528/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "32/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "32/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1024/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-33/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-33/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "65/1"
        ],
        [
          "ci",
          0,
          "-1088/1"
        ],
        [
          "apply",
          "matus31",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_32 by induction (copy of a over bc; M_31 applied to (ar, br, cr, d))"
    },
    "matus33": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 595,
        "ac": 595,
        "abc": -1156,
        "a": -34,
        "b": -594,
        "bc": 1155,
        "c": -561,
        "ad": 33,
        "bd": 33,
        "abd": -33,
        "cd": -33
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "561/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "561/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "33/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "33/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1089/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-34/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-34/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "67/1"
        ],
        [
          "ci",
          0,
          "-1155/1"
        ],
        [
          "apply",
          "matus32",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_33 by induction (copy of a over bc; M_32 applied to (ar, br, cr, d))"
    },
    "matus34": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 630,
        "ac": 630,
        "abc": -1225,
        "a": -35,
        "b": -629,
        "bc": 1224,
        "c": -595,
        "ad": 34,
        "bd": 34,
        "abd": -34,
        "cd": -34
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "595/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "595/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "34/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "34/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1156/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-35/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-35/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "69/1"
        ],
        [
          "ci",
          0,
          "-1224/1"
        ],
        [
          "apply",
          "matus33",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_34 by induction (copy of a over bc; M_33 applied to (ar, br, cr, d))"
    },
    "matus35": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 666,
        "ac": 666,
        "abc": -1296,
        "a": -36,
        "b": -665,
        "bc": 1295,
        "c": -630,
        "ad": 35,
        "bd": 35,
        "abd": -35,
        "cd": -35
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "630/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "630/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "35/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "35/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1225/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-36/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-36/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "71/1"
        ],
        [
          "ci",
          0,
          "-1295/1"
        ],
        [
          "apply",
          "matus34",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_35 by induction (copy of a over bc; M_34 applied to (ar, br, cr, d))"
    },
    "matus36": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 703,
        "ac": 703,
        "abc": -1369,
        "a": -37,
        "b": -702,
        "bc": 1368,
        "c": -666,
        "ad": 36,
        "bd": 36,
        "abd": -36,
        "cd": -36
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "666/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "666/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "36/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "36/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1296/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-37/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-37/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "73/1"
        ],
        [
          "ci",
          0,
          "-1368/1"
        ],
        [
          "apply",
          "matus35",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_36 by induction (copy of a over bc; M_35 applied to (ar, br, cr, d))"
    },
    "matus37": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 741,
        "ac": 741,
        "abc": -1444,
        "a": -38,
        "b": -740,
        "bc": 1443,
        "c": -703,
        "ad": 37,
        "bd": 37,
        "abd": -37,
        "cd": -37
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "703/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "703/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "37/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "37/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1369/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-38/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-38/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "75/1"
        ],
        [
          "ci",
          0,
          "-1443/1"
        ],
        [
          "apply",
          "matus36",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_37 by induction (copy of a over bc; M_36 applied to (ar, br, cr, d))"
    },
    "matus38": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 780,
        "ac": 780,
        "abc": -1521,
        "a": -39,
        "b": -779,
        "bc": 1520,
        "c": -741,
        "ad": 38,
        "bd": 38,
        "abd": -38,
        "cd": -38
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "741/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "741/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "38/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "38/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1444/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-39/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-39/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "77/1"
        ],
        [
          "ci",
          0,
          "-1520/1"
        ],
        [
          "apply",
          "matus37",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_38 by induction (copy of a over bc; M_37 applied to (ar, br, cr, d))"
    },
    "matus39": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 820,
        "ac": 820,
        "abc": -1600,
        "a": -40,
        "b": -819,
        "bc": 1599,
        "c": -780,
        "ad": 39,
        "bd": 39,
        "abd": -39,
        "cd": -39
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "780/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "780/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "39/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "39/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1521/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-40/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-40/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "79/1"
        ],
        [
          "ci",
          0,
          "-1599/1"
        ],
        [
          "apply",
          "matus38",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_39 by induction (copy of a over bc; M_38 applied to (ar, br, cr, d))"
    },
    "matus40": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 861,
        "ac": 861,
        "abc": -1681,
        "a": -41,
        "b": -860,
        "bc": 1680,
        "c": -820,
        "ad": 40,
        "bd": 40,
        "abd": -40,
        "cd": -40
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "820/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "820/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "40/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "40/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1600/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-41/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-41/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "81/1"
        ],
        [
          "ci",
          0,
          "-1680/1"
        ],
        [
          "apply",
          "matus39",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_40 by induction (copy of a over bc; M_39 applied to (ar, br, cr, d))"
    },
    "matus41": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 903,
        "ac": 903,
        "abc": -1764,
        "a": -42,
        "b": -902,
        "bc": 1763,
        "c": -861,
        "ad": 41,
        "bd": 41,
        "abd": -41,
        "cd": -41
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "861/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "861/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "41/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "41/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1681/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-42/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-42/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "83/1"
        ],
        [
          "ci",
          0,
          "-1763/1"
        ],
        [
          "apply",
          "matus40",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_41 by induction (copy of a over bc; M_40 applied to (ar, br, cr, d))"
    },
    "matus42": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 946,
        "ac": 946,
        "abc": -1849,
        "a": -43,
        "b": -945,
        "bc": 1848,
        "c": -903,
        "ad": 42,
        "bd": 42,
        "abd": -42,
        "cd": -42
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "903/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "903/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "42/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "42/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1764/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-43/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-43/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "85/1"
        ],
        [
          "ci",
          0,
          "-1848/1"
        ],
        [
          "apply",
          "matus41",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_42 by induction (copy of a over bc; M_41 applied to (ar, br, cr, d))"
    },
    "matus43": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 990,
        "ac": 990,
        "abc": -1936,
        "a": -44,
        "b": -989,
        "bc": 1935,
        "c": -946,
        "ad": 43,
        "bd": 43,
        "abd": -43,
        "cd": -43
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "946/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "946/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "43/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "43/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1849/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-44/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-44/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "87/1"
        ],
        [
          "ci",
          0,
          "-1935/1"
        ],
        [
          "apply",
          "matus42",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_43 by induction (copy of a over bc; M_42 applied to (ar, br, cr, d))"
    },
    "matus44": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1035,
        "ac": 1035,
        "abc": -2025,
        "a": -45,
        "b": -1034,
        "bc": 2024,
        "c": -990,
        "ad": 44,
        "bd": 44,
        "abd": -44,
        "cd": -44
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "990/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "990/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "44/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "44/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1936/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-45/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-45/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "89/1"
        ],
        [
          "ci",
          0,
          "-2024/1"
        ],
        [
          "apply",
          "matus43",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_44 by induction (copy of a over bc; M_43 applied to (ar, br, cr, d))"
    },
    "matus45": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1081,
        "ac": 1081,
        "abc": -2116,
        "a": -46,
        "b": -1080,
        "bc": 2115,
        "c": -1035,
        "ad": 45,
        "bd": 45,
        "abd": -45,
        "cd": -45
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1035/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1035/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "45/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "45/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2025/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-46/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-46/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "91/1"
        ],
        [
          "ci",
          0,
          "-2115/1"
        ],
        [
          "apply",
          "matus44",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_45 by induction (copy of a over bc; M_44 applied to (ar, br, cr, d))"
    },
    "matus46": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1128,
        "ac": 1128,
        "abc": -2209,
        "a": -47,
        "b": -1127,
        "bc": 2208,
        "c": -1081,
        "ad": 46,
        "bd": 46,
        "abd": -46,
        "cd": -46
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1081/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1081/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "46/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "46/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2116/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-47/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-47/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "93/1"
        ],
        [
          "ci",
          0,
          "-2208/1"
        ],
        [
          "apply",
          "matus45",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_46 by induction (copy of a over bc; M_45 applied to (ar, br, cr, d))"
    },
    "matus47": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1176,
        "ac": 1176,
        "abc": -2304,
        "a": -48,
        "b": -1175,
        "bc": 2303,
        "c": -1128,
        "ad": 47,
        "bd": 47,
        "abd": -47,
        "cd": -47
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1128/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1128/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "47/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "47/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2209/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-48/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-48/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "95/1"
        ],
        [
          "ci",
          0,
          "-2303/1"
        ],
        [
          "apply",
          "matus46",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_47 by induction (copy of a over bc; M_46 applied to (ar, br, cr, d))"
    },
    "matus48": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1225,
        "ac": 1225,
        "abc": -2401,
        "a": -49,
        "b": -1224,
        "bc": 2400,
        "c": -1176,
        "ad": 48,
        "bd": 48,
        "abd": -48,
        "cd": -48
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1176/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1176/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "48/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "48/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2304/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-49/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-49/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "97/1"
        ],
        [
          "ci",
          0,
          "-2400/1"
        ],
        [
          "apply",
          "matus47",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_48 by induction (copy of a over bc; M_47 applied to (ar, br, cr, d))"
    },
    "matus49": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1275,
        "ac": 1275,
        "abc": -2500,
        "a": -50,
        "b": -1274,
        "bc": 2499,
        "c": -1225,
        "ad": 49,
        "bd": 49,
        "abd": -49,
        "cd": -49
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1225/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1225/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "49/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "49/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2401/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-50/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-50/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "99/1"
        ],
        [
          "ci",
          0,
          "-2499/1"
        ],
        [
          "apply",
          "matus48",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_49 by induction (copy of a over bc; M_48 applied to (ar, br, cr, d))"
    },
    "matus50": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1326,
        "ac": 1326,
        "abc": -2601,
        "a": -51,
        "b": -1325,
        "bc": 2600,
        "c": -1275,
        "ad": 50,
        "bd": 50,
        "abd": -50,
        "cd": -50
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1275/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1275/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "50/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "50/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2500/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-51/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-51/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "101/1"
        ],
        [
          "ci",
          0,
          "-2600/1"
        ],
        [
          "apply",
          "matus49",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_50 by induction (copy of a over bc; M_49 applied to (ar, br, cr, d))"
    },
    "matus51": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1378,
        "ac": 1378,
        "abc": -2704,
        "a": -52,
        "b": -1377,
        "bc": 2703,
        "c": -1326,
        "ad": 51,
        "bd": 51,
        "abd": -51,
        "cd": -51
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1326/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1326/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "51/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "51/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2601/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-52/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-52/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "103/1"
        ],
        [
          "ci",
          0,
          "-2703/1"
        ],
        [
          "apply",
          "matus50",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_51 by induction (copy of a over bc; M_50 applied to (ar, br, cr, d))"
    },
    "matus52": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1431,
        "ac": 1431,
        "abc": -2809,
        "a": -53,
        "b": -1430,
        "bc": 2808,
        "c": -1378,
        "ad": 52,
        "bd": 52,
        "abd": -52,
        "cd": -52
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "52/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "52/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2704/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-53/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-53/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "105/1"
        ],
        [
          "ci",
          0,
          "-2808/1"
        ],
        [
          "apply",
          "matus51",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_52 by induction (copy of a over bc; M_51 applied to (ar, br, cr, d))"
    },
    "matus53": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1485,
        "ac": 1485,
        "abc": -2916,
        "a": -54,
        "b": -1484,
        "bc": 2915,
        "c": -1431,
        "ad": 53,
        "bd": 53,
        "abd": -53,
        "cd": -53
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1431/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1431/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "53/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "53/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2809/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-54/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-54/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "107/1"
        ],
        [
          "ci",
          0,
          "-2915/1"
        ],
        [
          "apply",
          "matus52",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_53 by induction (copy of a over bc; M_52 applied to (ar, br, cr, d))"
    },
    "matus54": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1540,
        "ac": 1540,
        "abc": -3025,
        "a": -55,
        "b": -1539,
        "bc": 3024,
        "c": -1485,
        "ad": 54,
        "bd": 54,
        "abd": -54,
        "cd": -54
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1485/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1485/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "54/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "54/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2916/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-55/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-55/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "109/1"
        ],
        [
          "ci",
          0,
          "-3024/1"
        ],
        [
          "apply",
          "matus53",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_54 by induction (copy of a over bc; M_53 applied to (ar, br, cr, d))"
    },
    "matus55": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1596,
        "ac": 1596,
        "abc": -3136,
        "a": -56,
        "b": -1595,
        "bc": 3135,
        "c": -1540,
        "ad": 55,
        "bd": 55,
        "abd": -55,
        "cd": -55
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1540/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1540/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "55/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "55/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3025/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-56/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-56/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "111/1"
        ],
        [
          "ci",
          0,
          "-3135/1"
        ],
        [
          "apply",
          "matus54",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_55 by induction (copy of a over bc; M_54 applied to (ar, br, cr, d))"
    },
    "matus56": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1653,
        "ac": 1653,
        "abc": -3249,
        "a": -57,
        "b": -1652,
        "bc": 3248,
        "c": -1596,
        "ad": 56,
        "bd": 56,
        "abd": -56,
        "cd": -56
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1596/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1596/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "56/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "56/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3136/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-57/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-57/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "113/1"
        ],
        [
          "ci",
          0,
          "-3248/1"
        ],
        [
          "apply",
          "matus55",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_56 by induction (copy of a over bc; M_55 applied to (ar, br, cr, d))"
    },
    "matus57": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1711,
        "ac": 1711,
        "abc": -3364,
        "a": -58,
        "b": -1710,
        "bc": 3363,
        "c": -1653,
        "ad": 57,
        "bd": 57,
        "abd": -57,
        "cd": -57
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1653/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1653/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "57/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "57/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3249/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-58/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-58/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "115/1"
        ],
        [
          "ci",
          0,
          "-3363/1"
        ],
        [
          "apply",
          "matus56",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_57 by induction (copy of a over bc; M_56 applied to (ar, br, cr, d))"
    },
    "matus58": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1770,
        "ac": 1770,
        "abc": -3481,
        "a": -59,
        "b": -1769,
        "bc": 3480,
        "c": -1711,
        "ad": 58,
        "bd": 58,
        "abd": -58,
        "cd": -58
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1711/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1711/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "58/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "58/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3364/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-59/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-59/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "117/1"
        ],
        [
          "ci",
          0,
          "-3480/1"
        ],
        [
          "apply",
          "matus57",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_58 by induction (copy of a over bc; M_57 applied to (ar, br, cr, d))"
    },
    "matus59": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1830,
        "ac": 1830,
        "abc": -3600,
        "a": -60,
        "b": -1829,
        "bc": 3599,
        "c": -1770,
        "ad": 59,
        "bd": 59,
        "abd": -59,
        "cd": -59
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1770/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1770/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "59/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "59/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3481/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-60/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-60/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "119/1"
        ],
        [
          "ci",
          0,
          "-3599/1"
        ],
        [
          "apply",
          "matus58",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_59 by induction (copy of a over bc; M_58 applied to (ar, br, cr, d))"
    },
    "matus60": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1891,
        "ac": 1891,
        "abc": -3721,
        "a": -61,
        "b": -1890,
        "bc": 3720,
        "c": -1830,
        "ad": 60,
        "bd": 60,
        "abd": -60,
        "cd": -60
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1830/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1830/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "60/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "60/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3600/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-61/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-61/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "121/1"
        ],
        [
          "ci",
          0,
          "-3720/1"
        ],
        [
          "apply",
          "matus59",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_60 by induction (copy of a over bc; M_59 applied to (ar, br, cr, d))"
    },
    "matus61": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1953,
        "ac": 1953,
        "abc": -3844,
        "a": -62,
        "b": -1952,
        "bc": 3843,
        "c": -1891,
        "ad": 61,
        "bd": 61,
        "abd": -61,
        "cd": -61
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1891/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1891/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "61/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "61/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3721/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-62/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-62/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "123/1"
        ],
        [
          "ci",
          0,
          "-3843/1"
        ],
        [
          "apply",
          "matus60",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_61 by induction (copy of a over bc; M_60 applied to (ar, br, cr, d))"
    },
    "matus62": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 2016,
        "ac": 2016,
        "abc": -3969,
        "a": -63,
        "b": -2015,
        "bc": 3968,
        "c": -1953,
        "ad": 62,
        "bd": 62,
        "abd": -62,
        "cd": -62
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1953/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1953/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "62/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "62/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3844/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-63/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-63/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "125/1"
        ],
        [
          "ci",
          0,
          "-3968/1"
        ],
        [
          "apply",
          "matus61",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_62 by induction (copy of a over bc; M_61 applied to (ar, br, cr, d))"
    },
    "dfz5": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "c",
            "d"
          ],
          "over": "ab"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        }
      ],
      "coef": {
        "a": -4,
        "b": -5,
        "ab": 7,
        "ac": 5,
        "bc": 6,
        "abc": -8,
        "c": -1,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "st",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "bt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "a",
          "t",
          "rs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "c",
          "rs",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "ars",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "a",
          "2/1"
        ],
        [
          "sub",
          "c",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abr",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abrt",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "s",
          "c",
          "1/1"
        ],
        [
          "sub",
          "r",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "r",
          "t",
          "abs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-5/2"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "rab",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "sab",
          "3/2"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tcr",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 5, w = [2, 3, 3, 2, 2, 0, 0, 2, 0], steps rs cd ab.t b acr."
    },
    "dfz7": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abr"
        }
      ],
      "coef": {
        "a": -3,
        "b": -4,
        "ab": 5,
        "ac": 6,
        "bc": 7,
        "abc": -8,
        "c": -3,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "ct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "crst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "3/2"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "crt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cdr",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "3/2"
        ],
        [
          "sub",
          "b",
          "r",
          "act",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "acdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "rt",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "t",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bcst",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-7/2"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 7, w = [2, 5, 2, 1, 2, 0, 0, 2, 0], steps rs ad bc.t c abr."
    },
    "dfz8": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        }
      ],
      "coef": {
        "a": -3,
        "b": -5,
        "ab": 6,
        "ac": 5,
        "bc": 7,
        "abc": -8,
        "c": -2,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "brt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "3/2"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abt",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "bcst",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-7/2"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 8, w = [2, 4, 3, 1, 2, 0, 0, 2, 0], steps rs ad bc.t b acr."
    },
    "dfz33": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abs"
        },
        {
          "new": "u",
          "src": [
            "b"
          ],
          "over": "acrst"
        }
      ],
      "coef": {
        "a": -9,
        "b": -7,
        "ab": 9,
        "ac": 11,
        "bc": 9,
        "abc": -11,
        "c": -2,
        "ad": 7,
        "bd": 3,
        "abd": -3,
        "cd": -3,
        "acd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "rt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dtu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "rt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "bstu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acs",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acsu",
          "2/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "6/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "atu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ast",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "btu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "b",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abds",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abdrst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcst",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abtu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcru",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "5/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrst",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "a",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcsu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abdst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcdrs",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "4/1"
        ],
        [
          "ci",
          0,
          "-9/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-3/1"
        ],
        [
          "eqlaw",
          1,
          "ts",
          "2/1"
        ],
        [
          "eqlaw",
          1,
          "tab",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tas",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabs",
          "3/1"
        ],
        [
          "ci",
          1,
          "-6/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uc",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uac",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uat",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uct",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uacs",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uast",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacrs",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacrst",
          "3/1"
        ],
        [
          "ci",
          2,
          "-3/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 33, w = [3, 5, 4, 2, 3, 0, 0, 3, 4], steps rs bd ac.t c abs.u b acrst."
    },
    "dfz35": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "adr"
        },
        {
          "new": "u",
          "src": [
            "a"
          ],
          "over": "bcrt"
        }
      ],
      "coef": {
        "a": -19,
        "b": -16,
        "ab": 18,
        "ac": 28,
        "bc": 25,
        "abc": -27,
        "c": -9,
        "ad": 17,
        "bd": 6,
        "abd": -6,
        "cd": -6,
        "acd": -11
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "2/1"
        ],
        [
          "sub",
          "a",
          "c",
          "btu",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cds",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "crsu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "t",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "dt",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "act",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acds",
          "11/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acd",
          "9/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrt",
          "4/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdrt",
          "4/1"
        ],
        [
          "sub",
          "b",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "au",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrst",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "arstu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abdu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "r",
          "6/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "2/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "atu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abct",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "acst",
          "2/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "12/1"
        ],
        [
          "sub",
          "d",
          "s",
          "artu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "u",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "cs",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "acrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abc",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acs",
          "2/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcdt",
          "2/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcdst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "3/1"
        ],
        [
          "sub",
          "s",
          "t",
          "cru",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcru",
          "2/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcds",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "11/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "20/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "1/1"
        ],
        [
          "ci",
          0,
          "-23/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-5/1"
        ],
        [
          "eqlaw",
          1,
          "td",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-10/1"
        ],
        [
          "eqlaw",
          1,
          "tad",
          "-3/1"
        ],
        [
          "eqlaw",
          1,
          "tadr",
          "12/1"
        ],
        [
          "ci",
          1,
          "-12/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ut",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ubt",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ucr",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ubct",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ucrt",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ubcrt",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 35, w = [6, 15, 10, 2, 6, 0, 0, 6, 11], steps rs bd ac.t c adr.u a bcrt."
    },
    "dfz56": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "ar"
        },
        {
          "new": "u",
          "src": [
            "c"
          ],
          "over": "abrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -5,
        "ab": 7,
        "ac": 11,
        "bc": 11,
        "abc": -13,
        "c": -6,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "crstu",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cdu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cdsu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcdrt",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "at",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acdstu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrt",
          "3/1"
        ],
        [
          "sub",
          "b",
          "s",
          "crtu",
          "2/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "ar",
          "3/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cru",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cdrt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "br",
          "2/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "arst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "cu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abct",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acru",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "5/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrst",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acdsu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "acst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "5/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "acrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "acs",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cdr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cds",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "7/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "3/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ubr",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uabrt",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 56, w = [3, 9, 2, 2, 3, 0, 0, 3, 0], steps rs bd ac.t b ar.u c abrt."
    },
    "dfz60": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "a"
          ],
          "over": "cr"
        },
        {
          "new": "u",
          "src": [
            "b"
          ],
          "over": "acrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -9,
        "ab": 11,
        "ac": 7,
        "bc": 11,
        "abc": -13,
        "c": -2,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dru",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "bru",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "6/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcru",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cr",
          "3/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcrs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcdrs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acru",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdru",
          "3/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ar",
          "2/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "bdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abdrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "7/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "bcu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "3/1"
        ],
        [
          "sub",
          "d",
          "t",
          "acru",
          "3/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "br",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcds",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcdru",
          "4/1"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "7/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tcr",
          "3/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uc",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacr",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 60, w = [3, 5, 6, 2, 3, 0, 0, 3, 0], steps rs ad bc.t a cr.u b acrt."
    },
    "dfz77": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "ar"
          ],
          "over": "bc"
        },
        {
          "new": "u",
          "src": [
            "c"
          ],
          "over": "abrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -13,
        "ab": 14,
        "ac": 15,
        "bc": 23,
        "abc": -24,
        "c": -10,
        "ad": 4,
        "bd": 4,
        "abd": -4,
        "cd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/6"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "cru",
          "2/3"
        ],
        [
          "sub",
          "a",
          "b",
          "drt",
          "5/6"
        ],
        [
          "sub",
          "a",
          "c",
          "brst",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "7/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cs",
          "1/3"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cu",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cdt",
          "5/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cst",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "bctu",
          "1/3"
        ],
        [
          "sub",
          "a",
          "s",
          "b",
          "1/6"
        ],
        [
          "sub",
          "a",
          "s",
          "cu",
          "1/3"
        ],
        [
          "sub",
          "a",
          "s",
          "rt",
          "1/6"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "38/3"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdrtu",
          "5/3"
        ],
        [
          "sub",
          "a",
          "t",
          "b",
          "13/6"
        ],
        [
          "sub",
          "a",
          "t",
          "c",
          "13/6"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcru",
          "2/3"
        ],
        [
          "sub",
          "a",
          "t",
          "cdrs",
          "1/6"
        ],
        [
          "sub",
          "a",
          "t",
          "bcdrs",
          "5/6"
        ],
        [
          "sub",
          "a",
          "u",
          "cdr",
          "1/6"
        ],
        [
          "sub",
          "a",
          "u",
          "cdt",
          "1/3"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "5/6"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "ast",
          "1/6"
        ],
        [
          "sub",
          "b",
          "r",
          "ctu",
          "1/3"
        ],
        [
          "sub",
          "b",
          "r",
          "actu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/6"
        ],
        [
          "sub",
          "b",
          "t",
          "acu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crsu",
          "2/3"
        ],
        [
          "sub",
          "b",
          "t",
          "acdrs",
          "5/3"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/6"
        ],
        [
          "sub",
          "b",
          "u",
          "acdt",
          "1/3"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrt",
          "1/6"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrst",
          "1/3"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/6"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "rt",
          "5/6"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "11/6"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "5/6"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/2"
        ],
        [
          "sub",
          "c",
          "s",
          "at",
          "1/6"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/6"
        ],
        [
          "sub",
          "c",
          "t",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abdr",
          "5/6"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "art",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "at",
          "5/6"
        ],
        [
          "sub",
          "d",
          "r",
          "bt",
          "5/6"
        ],
        [
          "sub",
          "d",
          "r",
          "cu",
          "1/6"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "31/3"
        ],
        [
          "sub",
          "d",
          "r",
          "abctu",
          "5/6"
        ],
        [
          "sub",
          "d",
          "s",
          "abcr",
          "40/3"
        ],
        [
          "sub",
          "d",
          "s",
          "bcrtu",
          "5/3"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "crs",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "abcu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "acrs",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "acru",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "bcrs",
          "5/6"
        ],
        [
          "sub",
          "d",
          "t",
          "abcrs",
          "17/6"
        ],
        [
          "sub",
          "d",
          "t",
          "acrsu",
          "1/3"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "acs",
          "1/3"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrt",
          "2/3"
        ],
        [
          "sub",
          "r",
          "t",
          "b",
          "17/6"
        ],
        [
          "sub",
          "r",
          "t",
          "c",
          "17/6"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cu",
          "1/3"
        ],
        [
          "sub",
          "r",
          "u",
          "bcs",
          "1/6"
        ],
        [
          "sub",
          "r",
          "u",
          "acds",
          "1/3"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "5/6"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "ab",
          "1/6"
        ],
        [
          "sub",
          "s",
          "t",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "8/3"
        ],
        [
          "sub",
          "s",
          "t",
          "acdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acru",
          "1/3"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "bcrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cd",
          "1/3"
        ],
        [
          "sub",
          "t",
          "u",
          "crs",
          "2/3"
        ],
        [
          "eqlaw",
          0,
          "r",
          "5/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-47/6"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-25/3"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "41/3"
        ],
        [
          "ci",
          0,
          "-15/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tbc",
          "7/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "uart",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uabrt",
          "2/1"
        ],
        [
          "ci",
          2,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 77, w = [4, 14, 9, 1, 4, 0, 0, 4, 0], steps rs ad bc.t (ar) bc.u c abrt."
    },
    "dfz107": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abs"
        },
        {
          "new": "u",
          "src": [
            "t"
          ],
          "over": "ar"
        }
      ],
      "coef": {
        "a": -12,
        "b": -13,
        "ab": 14,
        "ac": 21,
        "bc": 22,
        "abc": -23,
        "c": -9,
        "ad": 11,
        "bd": 4,
        "abd": -4,
        "cd": -4,
        "acd": -7
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "rt",
          "5/1"
        ],
        [
          "sub",
          "a",
          "b",
          "crst",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "5/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcdrs",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acs",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cst",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acds",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acdtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "8/1"
        ],
        [
          "sub",
          "b",
          "s",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdr",
          "7/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cds",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "b",
          "6/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abdu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "bdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abrst",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "u",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "acs",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "actu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "8/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcru",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcrsu",
          "4/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "crs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "bc",
          "5/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcds",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "6/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "bdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abrt",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abrs",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcrs",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "5/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "8/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "7/1"
        ],
        [
          "ci",
          0,
          "-17/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-7/1"
        ],
        [
          "eqlaw",
          1,
          "ts",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tas",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabs",
          "8/1"
        ],
        [
          "ci",
          1,
          "-8/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-4/1"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "5/1"
        ],
        [
          "ci",
          2,
          "-5/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 107, w = [4, 13, 9, 1, 4, 0, 0, 4, 7], steps rs bd ac.t c abs.u t ar."
    },
    "dfz109": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        },
        {
          "new": "u",
          "src": [
            "t"
          ],
          "over": "abr"
        }
      ],
      "coef": {
        "a": -4,
        "b": -8,
        "ab": 9,
        "ac": 9,
        "bc": 13,
        "abc": -14,
        "c": -5,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "cru",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "csu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "3/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdsu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "r",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "u",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "s",
          "brt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcru",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdrt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "a",
          "u",
          "bcd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "as",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "u",
          "cdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "ru",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "s",
          "au",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abdrsu",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "u",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bct",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bcsu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abctu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "7/1"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "2/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcru",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abrsu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "abct",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "r",
          "u",
          "bcs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "bcdr",
          "2/1"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abrs",
          "1/2"
        ],
        [
          "sub",
          "t",
          "u",
          "abcrs",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "r",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "6/1"
        ],
        [
          "ci",
          0,
          "-10/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "2/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "3/1"
        ],
        [
          "ci",
          1,
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uabr",
          "2/1"
        ],
        [
          "ci",
          2,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 109, w = [3, 8, 5, 1, 3, 0, 0, 3, 0], steps rs ad bc.t b acr.u t abr."
    }
  }
}


==> anc/certificates/all-groups.json <==
{
  "slopes": [
    [
      1,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "steps": [
    {
      "U": [
        0
      ],
      "V": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1
      ],
      "V": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1
      ],
      "V": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    }
  ],
  "extra": [
    [
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  ],
  "eqlaw": [
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          28
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          14
        ],
        [
          "amb",
          29
        ],
        [
          "amb",
          8
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          28
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          39
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          40
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          28
        ],
        [
          "amb",
          2
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          12
        ],
        [
          "amb",
          14
        ],
        [
          "amb",
          40
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          28
        ],
        [
          "amb",
          2
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          15
        ],
        [
          "amb",
          29
        ],
        [
          "amb",
          2
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          28
        ],
        [
          "amb",
          29
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          2
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          26
        ],
        [
          "amb",
          28
        ],
        [
          "amb",
          37
        ],
        [
          "amb",
          38
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          22
        ],
        [
          "amb",
          29
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          16
        ],
        [
          "amb",
          28
        ],
        [
          "amb",
          38
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          16
        ],
        [
          "amb",
          17
        ],
        [
          "amb",
          28
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          28
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          2
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          28
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          20
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          39
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          28
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          "amb",
          25
        ],
        [
          "amb",
          28
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          29
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          12
        ],
        [
          "amb",
          14
        ],
        [
          "amb",
          29
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          29
        ],
        [
          "amb",
          6
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          26
        ],
        [
          "amb",
          37
        ],
        [
          "amb",
          38
        ],
        [
          "amb",
          40
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          11
        ],
        [
          "amb",
          13
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          0
        ],
        [
          "amb",
          29
        ],
        [
          "amb",
          40
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          15
        ],
        [
          "amb",
          28
        ],
        [
          "amb",
          2
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          "amb",
          26
        ],
        [
          "amb",
          28
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          29
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          13
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          0
        ],
        [
          "amb",
          13
        ],
        [
          "amb",
          22
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          0
        ],
        [
          "amb",
          21
        ],
        [
          "amb",
          26
        ],
        [
          "amb",
          29
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          40
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          11
        ],
        [
          "amb",
          31
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          11
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          29
        ],
        [
          "amb",
          2
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          0
        ],
        [
          "amb",
          13
        ],
        [
          "amb",
          28
        ],
        [
          "amb",
          2
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    }
  ],
  "rows": [
    {
      "type": "ci",
      "step": 0,
      "mult": "-2780725735383536565/5641833174538280329"
    },
    {
      "type": "ci",
      "step": 1,
      "mult": "-8222372787448543105/45134665396306242632"
    },
    {
      "type": "ci",
      "step": 2,
      "mult": "-7215113036305985251/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "659781573316329053/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "1251891535498110843/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "1462999989571450607/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "81449062667635919/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        13
      ],
      "mult": "67315309733145818/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        16
      ],
      "mult": "81850129291377177/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        20
      ],
      "mult": "133365326226743964/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        38
      ],
      "mult": "64223805361200029/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "14673101684006319/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "17001066986754681/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "885342057189250566/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "601994825007924319/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "338608974865588673/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "483553135549231049/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "1694554127208069/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        32
      ],
      "mult": "31710393901674451/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        35
      ],
      "mult": "20777026721118699/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "3492820956169447899/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "514924864277014139/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "293468383436020181/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        5
      ],
      "mult": "6135284211327187/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "14850444649398231/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        33
      ],
      "mult": "31357144745190197/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "85026987877697839/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        9
      ],
      "mult": "18373585105404423/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "80971763539981257/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "1008593617538672817/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "431021566059679133/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "31357144745190197/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        28
      ],
      "mult": "108280165093166247/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "13895930450083071/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "80722408863313897/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "6135284211327187/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        26
      ],
      "mult": "64692470450772725/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "31357144745190197/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        41
      ],
      "mult": "5263181701506361/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "822843121214306795/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "16526153379911093/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "18373585105404423/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "297256771166224645/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        42
      ],
      "mult": "64106738588842903/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "830009604863654879/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "291479325802685937/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "49786344844647267/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        8
      ],
      "mult": "286904921965604585/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        11
      ],
      "mult": "54749042856926341/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "742873800081373961/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "3662355022267428/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        18
      ],
      "mult": "31710393901674451/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "14673101684006319/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        31
      ],
      "mult": "33564268881392409/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        4
      ],
      "mult": "13396019283176553/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        7
      ],
      "mult": "291479325802685937/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "286904921965604585/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "51672923361841833/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        21
      ],
      "mult": "18028274864287017/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        23
      ],
      "mult": "789761134388389379/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        38
      ],
      "mult": "16526153379911093/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        41
      ],
      "mult": "113540375493679487/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "6135284211327187/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "789761134388389379/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "39984660566466417/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        37
      ],
      "mult": "77773936977126325/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "28160027211004581/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        2
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "525801792650358721/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        4
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "580450801638696205/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        6
      ],
      "j": [
        "amb",
        32
      ],
      "mult": "9033176936889502/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        11
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "75009330209421369/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        11
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "281007158226233685/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        14
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "42174531332419597/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        14
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "123827728788870391/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "157817195274668489/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "2488752049900397/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "712172976236401/981188378180570492"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "1543195097236408065/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "105493130719606115/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "6681587007466397/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "28656796967819087/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "24723676826949075/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "35618745567788295/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "275533543415416559/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "114761780134819741/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "14310138748987300/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "53285311985588379/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "255136340636782839/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "718525131997241/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "222837267002589435/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "37157588395141517/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "495289589235735897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "813856671614984/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "240686551530544029/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "5901784513642943/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "11257996586784329/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "405651679883843949/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          4
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "607242840205049311/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          5
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "6135284211327187/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "1275322533233003495/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "189342142580757534/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "156348980028725/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          7
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "291479325802685937/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "25741644803202916/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "80971763539981257/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          9
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "18373585105404423/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          11
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "586018528418010033/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "114891853483443797/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "45814044200164187/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "291479325802685937/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "113046576229338/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "28160027211004581/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          14
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "88139817016427791/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          14
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "213828226914447709/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          16
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "39984660566466417/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          16
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "1880808158444343/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "3662355022267428/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1106987570418576247/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        "amb",
        26
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "33827230663293073/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          18
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "31710393901674451/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "13396019283176553/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "85026987877697839/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "742873800081373961/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "106114891644263403/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          21
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "18028274864287017/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "199363837550169827/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "119239074695424391/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "112969415493497003/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "150532437253270787/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "76266426201551741/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "52362546994724565/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          23
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "748207080946151981/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          23
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "20777026721118699/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          15
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "748207080946151981/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "52362546994724565/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "624875244314363103/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "6917781708727364/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "175160964632674315/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          25
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "13733831333502855/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ],
        [
          "amb",
          11
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "113046576229338/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          26
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "4237988107681929/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "47740518020045009/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "49100494275700511/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "249244225207051375/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "14673101684006319/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "29620566120002081/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        "amb",
        2
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "26639108390211441/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "14673101684006319/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "5232792958944461/981188378180570492"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "47740518020045009/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "564851375736023/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "80971763539981257/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "80971763539981257/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "9605678966835904/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "61847385774002455/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "7889561420270879/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "220037046473351063/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "718525131997241/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          31
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "33564268881392409/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "5901784513642943/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "10261980618671661/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          11
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "21572017399195099/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "125423514642125883/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          32
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "10262688656339035/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          33
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "31357144745190197/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "24045186177555837/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "6525101971087187/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          14
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "213828226914447709/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "33827230663293073/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "7726822778944325/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          9
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "7726822778944325/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          31
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "33827230663293073/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "5178979083398985/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "718525131997241/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "80971763539981257/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "11625891105495325/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "206872202157533393/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        3
      ],
      "mult": "7263272814320025/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          38
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "64223805361200029/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          38
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "16526153379911093/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10262688656339035/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "166843656986622965/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          39
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "236313296704062217/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          39
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "33564268881392409/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3662355022267428/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "73223418850411953/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "14673101684006319/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "155711557805216015/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "56142706805131617/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          1
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "33827230663293073/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          40
        ]
      ],
      "i": [
        "amb",
        14
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          40
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          40
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "22376242868014037/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          14
        ],
        [
          "amb",
          40
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "32520931353700673/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "10262688656339035/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          41
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "14850444649398231/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "1880808158444343/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "11188089627130803/5641833174538280329"
    },
    {
      "type": "mono",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          3
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "7263272814320025/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          42
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "14673101684006319/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          42
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "113540375493679487/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "14003693549654187/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "113540375493679487/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "74260998582833963/45134665396306242632"
    },
    {
      "type": "lemma",
      "lemma": "dfz7",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            4,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            41
          ]
        ]
      ],
      "mult": "60559941426934367/45134665396306242632"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            39
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            17
          ]
        ]
      ],
      "mult": "1220785007422476/5641833174538280329"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            6
          ]
        ]
      ],
      "mult": "1488446587019617/22567332698153121316"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "8015062059185279/11283666349076560658"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            5,
            [
              1,
              -1
            ]
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            5,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            5
          ]
        ]
      ],
      "mult": "6009424954762339/45134665396306242632"
    },
    {
      "type": "lemma",
      "lemma": "dfz7",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            6
          ]
        ],
        [
          [
            "amb",
            28
          ],
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "6525101971087187/22567332698153121316"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            12
          ]
        ],
        [
          [
            0,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            22
          ]
        ]
      ],
      "mult": "17454182331574855/45134665396306242632"
    },
    {
      "type": "lemma",
      "lemma": "matus17",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            2
          ],
          [
            "amb",
            9
          ]
        ],
        [
          [
            1,
            [
              0,
              1
            ]
          ]
        ]
      ],
      "mult": "120088791538591/45134665396306242632"
    },
    {
      "type": "lemma",
      "lemma": "matus15",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            25
          ]
        ],
        [
          [
            1,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            22
          ]
        ],
        [
          [
            "amb",
            28
          ]
        ]
      ],
      "mult": "101732083951873/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        10,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "279181353751627503/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "87106664902464033/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "87106664902464033/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        7,
        [
          0,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "288112033273745205/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "288112033273745205/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "288112033273745205/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "87106664902464033/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "87106664902464033/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "87106664902464033/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "87106664902464033/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        10,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "96037344424581735/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "96037344424581735/90269330792612485264"
    },
    {
      "type": "ci",
      "step": 3,
      "mult": "-205470708132340023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "7726822778944325/45134665396306242632"
    },
    {
      "type": "ci",
      "step": 4,
      "mult": "-23180468336832975/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "23180468336832975/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "23180468336832975/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        21,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        43
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        19,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        19,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        23,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          43
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        23,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          43
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        23,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          23,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          43
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          23,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          43
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          23,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "80971763539981257/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          23,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "80971763539981257/45134665396306242632"
    },
    {
      "type": "ci",
      "step": 5,
      "mult": "-473451585824005467/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          0,
          1
        ]
      ],
      "mult": "473451585824005467/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          0,
          1
        ]
      ],
      "mult": "473451585824005467/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          0,
          1
        ]
      ],
      "mult": "473451585824005467/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          0,
          1
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        26,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          0,
          1
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        26,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          11
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          44
        ]
      ],
      "i": [
        26,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          45
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          26,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        11
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          11
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          45
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          13
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          25,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        28,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          25,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        28,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        28,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        28,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          28,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "53505530518403623/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "53505530518403623/22567332698153121316"
    },
    {
      "type": "ci",
      "step": 6,
      "mult": "-160516591555210869/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "160516591555210869/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "160516591555210869/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "160516591555210869/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "160516591555210869/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "160516591555210869/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "160516591555210869/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "160516591555210869/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "160516591555210869/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        23,
        [
          1,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        43
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        19,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        21
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        47
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        19,
        [
          1,
          1
        ]
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        21,
        [
          1,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          43
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        19,
        [
          0,
          1
        ]
      ],
      "mult": "9605678966835904/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        21,
        [
          1,
          1
        ]
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          43
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          37
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        19,
        [
          0,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          47
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          47
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          40
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        21,
        [
          1,
          1
        ]
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          21,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          43
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          21,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "2401419741708976/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          43
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          21,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4802839483417952/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          21,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "9605678966835904/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        48
      ],
      "mult": "10865278937934255/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "10865278937934255/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        48
      ],
      "mult": "247474221459288595/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "247474221459288595/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "59940898568846531/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "59940898568846531/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "10865278937934255/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10865278937934255/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        34,
        [
          1,
          0
        ]
      ],
      "mult": "80914516473738217/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "80914516473738217/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "146863130072320571/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "146863130072320571/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        48
      ],
      "mult": "153570611430898763/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "153570611430898763/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          1
        ]
      ],
      "mult": "127592424321595533/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "127592424321595533/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        31,
        [
          0,
          1
        ]
      ],
      "mult": "80914516473738217/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "10865278937934255/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        31,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10865278937934255/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "59940898568846531/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "59940898568846531/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "10865278937934255/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "127592424321595533/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "127592424321595533/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "127592424321595533/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "35145379469061787/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "35145379469061787/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "35145379469061787/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "35145379469061787/22567332698153121316"
    },
    {
      "type": "ci",
      "step": 7,
      "mult": "-234968029585313097/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "234968029585313097/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "234968029585313097/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "234968029585313097/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "234968029585313097/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "234968029585313097/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        28,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "234968029585313097/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        48
      ],
      "mult": "46252038685352547/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "46252038685352547/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        34,
        [
          1,
          0
        ]
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        33,
        [
          1,
          1
        ]
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "46252038685352547/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "46252038685352547/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "46252038685352547/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "3642379010698851/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        48
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "26981332934627509/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        31,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        34,
        [
          1,
          0
        ]
      ],
      "mult": "38967280663954845/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "38967280663954845/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        34,
        [
          1,
          0
        ]
      ],
      "mult": "38967280663954845/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "38967280663954845/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "2594217452282997/3924753512722281968"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        31,
        [
          0,
          1
        ]
      ],
      "mult": "2594217452282997/3924753512722281968"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        33,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "2594217452282997/3924753512722281968"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        33,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "2594217452282997/3924753512722281968"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        31,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          31,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        21
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "38967280663954845/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "38967280663954845/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "38967280663954845/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        48
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        31,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        5
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        31,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        34,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        31,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "38967280663954845/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "38967280663954845/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        26
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        4
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        34,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          1
        ]
      ],
      "mult": "12989093554651615/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          18
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          48
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "12989093554651615/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          3
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          10
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "12989093554651615/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "4772081762170897/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "5901784513642943/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        37,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "5901784513642943/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        41,
        [
          1,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "54621952497668657/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "54621952497668657/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        52
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "ci",
      "step": 8,
      "mult": "-211080133602149515/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "211080133602149515/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "211080133602149515/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "211080133602149515/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        19,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "211080133602149515/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "211080133602149515/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        28,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "211080133602149515/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          28,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "211080133602149515/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        38,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        38,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          0,
          1
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        37,
        [
          0,
          1
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        36,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          37,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/90269330792612485264"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "52362546994724565/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        38,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          52
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        52
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        38,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        41,
        [
          1,
          1
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        41,
        [
          1,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        41,
        [
          1,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        41,
        [
          1,
          1
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        38,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/5641833174538280329"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          38,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        41,
        [
          1,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        38,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        52
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "4772081762170897/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "564851375736023/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "564851375736023/11283666349076560658"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          38,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "4772081762170897/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "4772081762170897/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          9
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "564851375736023/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "3642379010698851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          0,
          1
        ]
      ],
      "mult": "3642379010698851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "3642379010698851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "3642379010698851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        62
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        28
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        10,
        [
          1,
          0
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/22567332698153121316"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          62
        ]
      ],
      "i": [
        8,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          62
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        8,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        9,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        8,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          62
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4465339761058851/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "13396019283176553/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "13396019283176553/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "13396019283176553/45134665396306242632"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "13396019283176553/45134665396306242632"
    },
    {
      "type": "lemma",
      "lemma": "dfz7",
      "args": [
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            31
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            13
          ],
          [
            "amb",
            14
          ]
        ],
        [
          [
            "amb",
            25
          ]
        ]
      ],
      "mult": "11188089627130803/11283666349076560658"
    },
    {
      "type": "lemma",
      "lemma": "dfz109_R1_8",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            0
          ]
        ],
        [
          [
            "amb",
            13
          ]
        ],
        [
          [
            "amb",
            25
          ]
        ]
      ],
      "mult": "56523288114669/22567332698153121316"
    }
  ],
  "lambda": {
    "1,0": "31837334702369419045/45134665396306242632",
    "0,1": "29267304885161681931/45134665396306242632",
    "1,1": "2666255477545804740/5641833174538280329"
  },
  "claimed_C": "10304335425987192362/5641833174538280329",
  "lemmas": {
    "matus1": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 3,
        "ac": 3,
        "abc": -4,
        "a": -2,
        "b": -2,
        "bc": 3,
        "c": -1,
        "ad": 1,
        "bd": 1,
        "abd": -1,
        "cd": -1
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "c",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "3/1"
        ],
        [
          "ci",
          0,
          "-3/1"
        ]
      ],
      "source": "Matus M_1 by induction (copy of a over bc; M_0 applied to (ar, br, cr, d))"
    },
    "matus2": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 6,
        "ac": 6,
        "abc": -9,
        "a": -3,
        "b": -5,
        "bc": 8,
        "c": -3,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "2/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "4/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "apply",
          "matus1",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_2 by induction (copy of a over bc; M_1 applied to (ar, br, cr, d))"
    },
    "matus3": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 10,
        "ac": 10,
        "abc": -16,
        "a": -4,
        "b": -9,
        "bc": 15,
        "c": -6,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "6/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "3/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "3/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "9/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "7/1"
        ],
        [
          "ci",
          0,
          "-15/1"
        ],
        [
          "apply",
          "matus2",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_3 by induction (copy of a over bc; M_2 applied to (ar, br, cr, d))"
    },
    "matus4": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 15,
        "ac": 15,
        "abc": -25,
        "a": -5,
        "b": -14,
        "bc": 24,
        "c": -10,
        "ad": 4,
        "bd": 4,
        "abd": -4,
        "cd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "10/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "10/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "4/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "16/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "9/1"
        ],
        [
          "ci",
          0,
          "-24/1"
        ],
        [
          "apply",
          "matus3",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_4 by induction (copy of a over bc; M_3 applied to (ar, br, cr, d))"
    },
    "matus5": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 21,
        "ac": 21,
        "abc": -36,
        "a": -6,
        "b": -20,
        "bc": 35,
        "c": -15,
        "ad": 5,
        "bd": 5,
        "abd": -5,
        "cd": -5
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "15/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "15/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "5/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "25/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "11/1"
        ],
        [
          "ci",
          0,
          "-35/1"
        ],
        [
          "apply",
          "matus4",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_5 by induction (copy of a over bc; M_4 applied to (ar, br, cr, d))"
    },
    "matus6": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 28,
        "ac": 28,
        "abc": -49,
        "a": -7,
        "b": -27,
        "bc": 48,
        "c": -21,
        "ad": 6,
        "bd": 6,
        "abd": -6,
        "cd": -6
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "21/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "21/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "6/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "36/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-7/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-7/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "13/1"
        ],
        [
          "ci",
          0,
          "-48/1"
        ],
        [
          "apply",
          "matus5",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_6 by induction (copy of a over bc; M_5 applied to (ar, br, cr, d))"
    },
    "matus7": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 36,
        "ac": 36,
        "abc": -64,
        "a": -8,
        "b": -35,
        "bc": 63,
        "c": -28,
        "ad": 7,
        "bd": 7,
        "abd": -7,
        "cd": -7
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "28/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "28/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "7/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "7/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "49/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "15/1"
        ],
        [
          "ci",
          0,
          "-63/1"
        ],
        [
          "apply",
          "matus6",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_7 by induction (copy of a over bc; M_6 applied to (ar, br, cr, d))"
    },
    "matus8": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 45,
        "ac": 45,
        "abc": -81,
        "a": -9,
        "b": -44,
        "bc": 80,
        "c": -36,
        "ad": 8,
        "bd": 8,
        "abd": -8,
        "cd": -8
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "36/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "36/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "8/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "8/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "64/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "17/1"
        ],
        [
          "ci",
          0,
          "-80/1"
        ],
        [
          "apply",
          "matus7",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_8 by induction (copy of a over bc; M_7 applied to (ar, br, cr, d))"
    },
    "matus9": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 55,
        "ac": 55,
        "abc": -100,
        "a": -10,
        "b": -54,
        "bc": 99,
        "c": -45,
        "ad": 9,
        "bd": 9,
        "abd": -9,
        "cd": -9
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "45/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "45/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "9/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "9/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "81/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-10/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-10/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "19/1"
        ],
        [
          "ci",
          0,
          "-99/1"
        ],
        [
          "apply",
          "matus8",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_9 by induction (copy of a over bc; M_8 applied to (ar, br, cr, d))"
    },
    "matus10": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 66,
        "ac": 66,
        "abc": -121,
        "a": -11,
        "b": -65,
        "bc": 120,
        "c": -55,
        "ad": 10,
        "bd": 10,
        "abd": -10,
        "cd": -10
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "55/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "55/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "10/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "10/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "100/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-11/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-11/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "21/1"
        ],
        [
          "ci",
          0,
          "-120/1"
        ],
        [
          "apply",
          "matus9",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_10 by induction (copy of a over bc; M_9 applied to (ar, br, cr, d))"
    },
    "matus11": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 78,
        "ac": 78,
        "abc": -144,
        "a": -12,
        "b": -77,
        "bc": 143,
        "c": -66,
        "ad": 11,
        "bd": 11,
        "abd": -11,
        "cd": -11
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "66/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "66/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "11/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "11/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "121/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-12/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-12/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "23/1"
        ],
        [
          "ci",
          0,
          "-143/1"
        ],
        [
          "apply",
          "matus10",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_11 by induction (copy of a over bc; M_10 applied to (ar, br, cr, d))"
    },
    "matus12": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 91,
        "ac": 91,
        "abc": -169,
        "a": -13,
        "b": -90,
        "bc": 168,
        "c": -78,
        "ad": 12,
        "bd": 12,
        "abd": -12,
        "cd": -12
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "78/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "78/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "12/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "12/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "144/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "25/1"
        ],
        [
          "ci",
          0,
          "-168/1"
        ],
        [
          "apply",
          "matus11",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_12 by induction (copy of a over bc; M_11 applied to (ar, br, cr, d))"
    },
    "matus13": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 105,
        "ac": 105,
        "abc": -196,
        "a": -14,
        "b": -104,
        "bc": 195,
        "c": -91,
        "ad": 13,
        "bd": 13,
        "abd": -13,
        "cd": -13
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "91/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "91/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "13/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "13/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "169/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-14/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-14/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "27/1"
        ],
        [
          "ci",
          0,
          "-195/1"
        ],
        [
          "apply",
          "matus12",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_13 by induction (copy of a over bc; M_12 applied to (ar, br, cr, d))"
    },
    "matus14": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 120,
        "ac": 120,
        "abc": -225,
        "a": -15,
        "b": -119,
        "bc": 224,
        "c": -105,
        "ad": 14,
        "bd": 14,
        "abd": -14,
        "cd": -14
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "105/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "105/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "14/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "14/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "196/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-15/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-15/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "29/1"
        ],
        [
          "ci",
          0,
          "-224/1"
        ],
        [
          "apply",
          "matus13",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_14 by induction (copy of a over bc; M_13 applied to (ar, br, cr, d))"
    },
    "matus15": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 136,
        "ac": 136,
        "abc": -256,
        "a": -16,
        "b": -135,
        "bc": 255,
        "c": -120,
        "ad": 15,
        "bd": 15,
        "abd": -15,
        "cd": -15
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "120/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "120/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "15/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "15/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "225/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-16/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-16/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "31/1"
        ],
        [
          "ci",
          0,
          "-255/1"
        ],
        [
          "apply",
          "matus14",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_15 by induction (copy of a over bc; M_14 applied to (ar, br, cr, d))"
    },
    "matus16": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 153,
        "ac": 153,
        "abc": -289,
        "a": -17,
        "b": -152,
        "bc": 288,
        "c": -136,
        "ad": 16,
        "bd": 16,
        "abd": -16,
        "cd": -16
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "136/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "136/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "16/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "16/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "256/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-17/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-17/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "33/1"
        ],
        [
          "ci",
          0,
          "-288/1"
        ],
        [
          "apply",
          "matus15",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_16 by induction (copy of a over bc; M_15 applied to (ar, br, cr, d))"
    },
    "matus17": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 171,
        "ac": 171,
        "abc": -324,
        "a": -18,
        "b": -170,
        "bc": 323,
        "c": -153,
        "ad": 17,
        "bd": 17,
        "abd": -17,
        "cd": -17
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "153/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "153/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "17/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "17/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "289/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "35/1"
        ],
        [
          "ci",
          0,
          "-323/1"
        ],
        [
          "apply",
          "matus16",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_17 by induction (copy of a over bc; M_16 applied to (ar, br, cr, d))"
    },
    "matus18": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 190,
        "ac": 190,
        "abc": -361,
        "a": -19,
        "b": -189,
        "bc": 360,
        "c": -171,
        "ad": 18,
        "bd": 18,
        "abd": -18,
        "cd": -18
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "171/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "171/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "18/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "18/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "324/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-19/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-19/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "37/1"
        ],
        [
          "ci",
          0,
          "-360/1"
        ],
        [
          "apply",
          "matus17",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_18 by induction (copy of a over bc; M_17 applied to (ar, br, cr, d))"
    },
    "matus19": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 210,
        "ac": 210,
        "abc": -400,
        "a": -20,
        "b": -209,
        "bc": 399,
        "c": -190,
        "ad": 19,
        "bd": 19,
        "abd": -19,
        "cd": -19
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "190/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "190/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "19/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "19/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "361/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-20/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-20/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "39/1"
        ],
        [
          "ci",
          0,
          "-399/1"
        ],
        [
          "apply",
          "matus18",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_19 by induction (copy of a over bc; M_18 applied to (ar, br, cr, d))"
    },
    "matus20": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 231,
        "ac": 231,
        "abc": -441,
        "a": -21,
        "b": -230,
        "bc": 440,
        "c": -210,
        "ad": 20,
        "bd": 20,
        "abd": -20,
        "cd": -20
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "210/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "210/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "20/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "20/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "400/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-21/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-21/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "41/1"
        ],
        [
          "ci",
          0,
          "-440/1"
        ],
        [
          "apply",
          "matus19",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_20 by induction (copy of a over bc; M_19 applied to (ar, br, cr, d))"
    },
    "matus21": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 253,
        "ac": 253,
        "abc": -484,
        "a": -22,
        "b": -252,
        "bc": 483,
        "c": -231,
        "ad": 21,
        "bd": 21,
        "abd": -21,
        "cd": -21
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "231/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "231/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "21/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "21/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "441/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-22/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-22/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "43/1"
        ],
        [
          "ci",
          0,
          "-483/1"
        ],
        [
          "apply",
          "matus20",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_21 by induction (copy of a over bc; M_20 applied to (ar, br, cr, d))"
    },
    "matus22": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 276,
        "ac": 276,
        "abc": -529,
        "a": -23,
        "b": -275,
        "bc": 528,
        "c": -253,
        "ad": 22,
        "bd": 22,
        "abd": -22,
        "cd": -22
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "253/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "253/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "22/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "22/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "484/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-23/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-23/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "45/1"
        ],
        [
          "ci",
          0,
          "-528/1"
        ],
        [
          "apply",
          "matus21",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_22 by induction (copy of a over bc; M_21 applied to (ar, br, cr, d))"
    },
    "matus23": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 300,
        "ac": 300,
        "abc": -576,
        "a": -24,
        "b": -299,
        "bc": 575,
        "c": -276,
        "ad": 23,
        "bd": 23,
        "abd": -23,
        "cd": -23
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "276/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "276/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "23/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "23/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "529/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-24/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-24/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "47/1"
        ],
        [
          "ci",
          0,
          "-575/1"
        ],
        [
          "apply",
          "matus22",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_23 by induction (copy of a over bc; M_22 applied to (ar, br, cr, d))"
    },
    "matus24": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 325,
        "ac": 325,
        "abc": -625,
        "a": -25,
        "b": -324,
        "bc": 624,
        "c": -300,
        "ad": 24,
        "bd": 24,
        "abd": -24,
        "cd": -24
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "300/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "300/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "24/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "24/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "576/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-25/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-25/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "49/1"
        ],
        [
          "ci",
          0,
          "-624/1"
        ],
        [
          "apply",
          "matus23",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_24 by induction (copy of a over bc; M_23 applied to (ar, br, cr, d))"
    },
    "matus25": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 351,
        "ac": 351,
        "abc": -676,
        "a": -26,
        "b": -350,
        "bc": 675,
        "c": -325,
        "ad": 25,
        "bd": 25,
        "abd": -25,
        "cd": -25
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "325/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "325/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "25/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "25/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "625/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-26/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-26/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "51/1"
        ],
        [
          "ci",
          0,
          "-675/1"
        ],
        [
          "apply",
          "matus24",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_25 by induction (copy of a over bc; M_24 applied to (ar, br, cr, d))"
    },
    "matus26": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 378,
        "ac": 378,
        "abc": -729,
        "a": -27,
        "b": -377,
        "bc": 728,
        "c": -351,
        "ad": 26,
        "bd": 26,
        "abd": -26,
        "cd": -26
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "351/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "351/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "26/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "26/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "676/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-27/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-27/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "53/1"
        ],
        [
          "ci",
          0,
          "-728/1"
        ],
        [
          "apply",
          "matus25",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_26 by induction (copy of a over bc; M_25 applied to (ar, br, cr, d))"
    },
    "matus27": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 406,
        "ac": 406,
        "abc": -784,
        "a": -28,
        "b": -405,
        "bc": 783,
        "c": -378,
        "ad": 27,
        "bd": 27,
        "abd": -27,
        "cd": -27
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "27/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "27/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "729/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-28/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-28/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "55/1"
        ],
        [
          "ci",
          0,
          "-783/1"
        ],
        [
          "apply",
          "matus26",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_27 by induction (copy of a over bc; M_26 applied to (ar, br, cr, d))"
    },
    "matus28": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 435,
        "ac": 435,
        "abc": -841,
        "a": -29,
        "b": -434,
        "bc": 840,
        "c": -406,
        "ad": 28,
        "bd": 28,
        "abd": -28,
        "cd": -28
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "406/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "406/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "28/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "28/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "784/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-29/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-29/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "57/1"
        ],
        [
          "ci",
          0,
          "-840/1"
        ],
        [
          "apply",
          "matus27",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_28 by induction (copy of a over bc; M_27 applied to (ar, br, cr, d))"
    },
    "matus29": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 465,
        "ac": 465,
        "abc": -900,
        "a": -30,
        "b": -464,
        "bc": 899,
        "c": -435,
        "ad": 29,
        "bd": 29,
        "abd": -29,
        "cd": -29
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "435/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "435/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "29/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "29/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "841/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-30/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-30/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "59/1"
        ],
        [
          "ci",
          0,
          "-899/1"
        ],
        [
          "apply",
          "matus28",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_29 by induction (copy of a over bc; M_28 applied to (ar, br, cr, d))"
    },
    "matus30": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 496,
        "ac": 496,
        "abc": -961,
        "a": -31,
        "b": -495,
        "bc": 960,
        "c": -465,
        "ad": 30,
        "bd": 30,
        "abd": -30,
        "cd": -30
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "465/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "465/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "30/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "30/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "900/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-31/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-31/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "61/1"
        ],
        [
          "ci",
          0,
          "-960/1"
        ],
        [
          "apply",
          "matus29",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_30 by induction (copy of a over bc; M_29 applied to (ar, br, cr, d))"
    },
    "matus31": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 528,
        "ac": 528,
        "abc": -1024,
        "a": -32,
        "b": -527,
        "bc": 1023,
        "c": -496,
        "ad": 31,
        "bd": 31,
        "abd": -31,
        "cd": -31
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "496/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "496/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "31/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "31/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "961/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-32/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-32/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "63/1"
        ],
        [
          "ci",
          0,
          "-1023/1"
        ],
        [
          "apply",
          "matus30",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_31 by induction (copy of a over bc; M_30 applied to (ar, br, cr, d))"
    },
    "matus32": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 561,
        "ac": 561,
        "abc": -1089,
        "a": -33,
        "b": -560,
        "bc": 1088,
        "c": -528,
        "ad": 32,
        "bd": 32,
        "abd": -32,
        "cd": -32
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "528/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "528/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "32/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "32/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1024/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-33/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-33/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "65/1"
        ],
        [
          "ci",
          0,
          "-1088/1"
        ],
        [
          "apply",
          "matus31",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_32 by induction (copy of a over bc; M_31 applied to (ar, br, cr, d))"
    },
    "matus33": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 595,
        "ac": 595,
        "abc": -1156,
        "a": -34,
        "b": -594,
        "bc": 1155,
        "c": -561,
        "ad": 33,
        "bd": 33,
        "abd": -33,
        "cd": -33
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "561/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "561/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "33/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "33/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1089/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-34/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-34/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "67/1"
        ],
        [
          "ci",
          0,
          "-1155/1"
        ],
        [
          "apply",
          "matus32",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_33 by induction (copy of a over bc; M_32 applied to (ar, br, cr, d))"
    },
    "matus34": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 630,
        "ac": 630,
        "abc": -1225,
        "a": -35,
        "b": -629,
        "bc": 1224,
        "c": -595,
        "ad": 34,
        "bd": 34,
        "abd": -34,
        "cd": -34
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "595/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "595/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "34/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "34/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1156/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-35/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-35/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "69/1"
        ],
        [
          "ci",
          0,
          "-1224/1"
        ],
        [
          "apply",
          "matus33",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_34 by induction (copy of a over bc; M_33 applied to (ar, br, cr, d))"
    },
    "matus35": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 666,
        "ac": 666,
        "abc": -1296,
        "a": -36,
        "b": -665,
        "bc": 1295,
        "c": -630,
        "ad": 35,
        "bd": 35,
        "abd": -35,
        "cd": -35
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "630/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "630/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "35/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "35/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1225/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-36/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-36/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "71/1"
        ],
        [
          "ci",
          0,
          "-1295/1"
        ],
        [
          "apply",
          "matus34",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_35 by induction (copy of a over bc; M_34 applied to (ar, br, cr, d))"
    },
    "matus36": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 703,
        "ac": 703,
        "abc": -1369,
        "a": -37,
        "b": -702,
        "bc": 1368,
        "c": -666,
        "ad": 36,
        "bd": 36,
        "abd": -36,
        "cd": -36
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "666/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "666/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "36/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "36/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1296/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-37/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-37/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "73/1"
        ],
        [
          "ci",
          0,
          "-1368/1"
        ],
        [
          "apply",
          "matus35",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_36 by induction (copy of a over bc; M_35 applied to (ar, br, cr, d))"
    },
    "matus37": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 741,
        "ac": 741,
        "abc": -1444,
        "a": -38,
        "b": -740,
        "bc": 1443,
        "c": -703,
        "ad": 37,
        "bd": 37,
        "abd": -37,
        "cd": -37
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "703/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "703/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "37/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "37/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1369/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-38/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-38/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "75/1"
        ],
        [
          "ci",
          0,
          "-1443/1"
        ],
        [
          "apply",
          "matus36",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_37 by induction (copy of a over bc; M_36 applied to (ar, br, cr, d))"
    },
    "matus38": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 780,
        "ac": 780,
        "abc": -1521,
        "a": -39,
        "b": -779,
        "bc": 1520,
        "c": -741,
        "ad": 38,
        "bd": 38,
        "abd": -38,
        "cd": -38
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "741/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "741/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "38/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "38/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1444/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-39/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-39/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "77/1"
        ],
        [
          "ci",
          0,
          "-1520/1"
        ],
        [
          "apply",
          "matus37",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_38 by induction (copy of a over bc; M_37 applied to (ar, br, cr, d))"
    },
    "matus39": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 820,
        "ac": 820,
        "abc": -1600,
        "a": -40,
        "b": -819,
        "bc": 1599,
        "c": -780,
        "ad": 39,
        "bd": 39,
        "abd": -39,
        "cd": -39
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "780/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "780/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "39/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "39/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1521/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-40/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-40/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "79/1"
        ],
        [
          "ci",
          0,
          "-1599/1"
        ],
        [
          "apply",
          "matus38",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_39 by induction (copy of a over bc; M_38 applied to (ar, br, cr, d))"
    },
    "matus40": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 861,
        "ac": 861,
        "abc": -1681,
        "a": -41,
        "b": -860,
        "bc": 1680,
        "c": -820,
        "ad": 40,
        "bd": 40,
        "abd": -40,
        "cd": -40
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "820/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "820/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "40/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "40/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1600/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-41/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-41/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "81/1"
        ],
        [
          "ci",
          0,
          "-1680/1"
        ],
        [
          "apply",
          "matus39",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_40 by induction (copy of a over bc; M_39 applied to (ar, br, cr, d))"
    },
    "matus41": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 903,
        "ac": 903,
        "abc": -1764,
        "a": -42,
        "b": -902,
        "bc": 1763,
        "c": -861,
        "ad": 41,
        "bd": 41,
        "abd": -41,
        "cd": -41
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "861/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "861/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "41/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "41/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1681/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-42/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-42/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "83/1"
        ],
        [
          "ci",
          0,
          "-1763/1"
        ],
        [
          "apply",
          "matus40",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_41 by induction (copy of a over bc; M_40 applied to (ar, br, cr, d))"
    },
    "matus42": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 946,
        "ac": 946,
        "abc": -1849,
        "a": -43,
        "b": -945,
        "bc": 1848,
        "c": -903,
        "ad": 42,
        "bd": 42,
        "abd": -42,
        "cd": -42
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "903/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "903/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "42/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "42/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1764/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-43/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-43/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "85/1"
        ],
        [
          "ci",
          0,
          "-1848/1"
        ],
        [
          "apply",
          "matus41",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_42 by induction (copy of a over bc; M_41 applied to (ar, br, cr, d))"
    },
    "matus43": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 990,
        "ac": 990,
        "abc": -1936,
        "a": -44,
        "b": -989,
        "bc": 1935,
        "c": -946,
        "ad": 43,
        "bd": 43,
        "abd": -43,
        "cd": -43
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "946/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "946/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "43/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "43/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1849/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-44/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-44/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "87/1"
        ],
        [
          "ci",
          0,
          "-1935/1"
        ],
        [
          "apply",
          "matus42",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_43 by induction (copy of a over bc; M_42 applied to (ar, br, cr, d))"
    },
    "matus44": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1035,
        "ac": 1035,
        "abc": -2025,
        "a": -45,
        "b": -1034,
        "bc": 2024,
        "c": -990,
        "ad": 44,
        "bd": 44,
        "abd": -44,
        "cd": -44
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "990/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "990/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "44/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "44/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1936/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-45/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-45/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "89/1"
        ],
        [
          "ci",
          0,
          "-2024/1"
        ],
        [
          "apply",
          "matus43",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_44 by induction (copy of a over bc; M_43 applied to (ar, br, cr, d))"
    },
    "matus45": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1081,
        "ac": 1081,
        "abc": -2116,
        "a": -46,
        "b": -1080,
        "bc": 2115,
        "c": -1035,
        "ad": 45,
        "bd": 45,
        "abd": -45,
        "cd": -45
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1035/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1035/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "45/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "45/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2025/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-46/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-46/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "91/1"
        ],
        [
          "ci",
          0,
          "-2115/1"
        ],
        [
          "apply",
          "matus44",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_45 by induction (copy of a over bc; M_44 applied to (ar, br, cr, d))"
    },
    "matus46": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1128,
        "ac": 1128,
        "abc": -2209,
        "a": -47,
        "b": -1127,
        "bc": 2208,
        "c": -1081,
        "ad": 46,
        "bd": 46,
        "abd": -46,
        "cd": -46
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1081/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1081/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "46/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "46/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2116/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-47/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-47/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "93/1"
        ],
        [
          "ci",
          0,
          "-2208/1"
        ],
        [
          "apply",
          "matus45",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_46 by induction (copy of a over bc; M_45 applied to (ar, br, cr, d))"
    },
    "matus47": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1176,
        "ac": 1176,
        "abc": -2304,
        "a": -48,
        "b": -1175,
        "bc": 2303,
        "c": -1128,
        "ad": 47,
        "bd": 47,
        "abd": -47,
        "cd": -47
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1128/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1128/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "47/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "47/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2209/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-48/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-48/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "95/1"
        ],
        [
          "ci",
          0,
          "-2303/1"
        ],
        [
          "apply",
          "matus46",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_47 by induction (copy of a over bc; M_46 applied to (ar, br, cr, d))"
    },
    "matus48": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1225,
        "ac": 1225,
        "abc": -2401,
        "a": -49,
        "b": -1224,
        "bc": 2400,
        "c": -1176,
        "ad": 48,
        "bd": 48,
        "abd": -48,
        "cd": -48
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1176/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1176/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "48/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "48/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2304/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-49/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-49/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "97/1"
        ],
        [
          "ci",
          0,
          "-2400/1"
        ],
        [
          "apply",
          "matus47",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_48 by induction (copy of a over bc; M_47 applied to (ar, br, cr, d))"
    },
    "matus49": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1275,
        "ac": 1275,
        "abc": -2500,
        "a": -50,
        "b": -1274,
        "bc": 2499,
        "c": -1225,
        "ad": 49,
        "bd": 49,
        "abd": -49,
        "cd": -49
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1225/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1225/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "49/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "49/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2401/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-50/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-50/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "99/1"
        ],
        [
          "ci",
          0,
          "-2499/1"
        ],
        [
          "apply",
          "matus48",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_49 by induction (copy of a over bc; M_48 applied to (ar, br, cr, d))"
    },
    "matus50": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1326,
        "ac": 1326,
        "abc": -2601,
        "a": -51,
        "b": -1325,
        "bc": 2600,
        "c": -1275,
        "ad": 50,
        "bd": 50,
        "abd": -50,
        "cd": -50
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1275/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1275/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "50/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "50/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2500/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-51/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-51/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "101/1"
        ],
        [
          "ci",
          0,
          "-2600/1"
        ],
        [
          "apply",
          "matus49",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_50 by induction (copy of a over bc; M_49 applied to (ar, br, cr, d))"
    },
    "matus51": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1378,
        "ac": 1378,
        "abc": -2704,
        "a": -52,
        "b": -1377,
        "bc": 2703,
        "c": -1326,
        "ad": 51,
        "bd": 51,
        "abd": -51,
        "cd": -51
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1326/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1326/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "51/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "51/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2601/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-52/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-52/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "103/1"
        ],
        [
          "ci",
          0,
          "-2703/1"
        ],
        [
          "apply",
          "matus50",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_51 by induction (copy of a over bc; M_50 applied to (ar, br, cr, d))"
    },
    "matus52": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1431,
        "ac": 1431,
        "abc": -2809,
        "a": -53,
        "b": -1430,
        "bc": 2808,
        "c": -1378,
        "ad": 52,
        "bd": 52,
        "abd": -52,
        "cd": -52
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "52/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "52/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2704/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-53/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-53/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "105/1"
        ],
        [
          "ci",
          0,
          "-2808/1"
        ],
        [
          "apply",
          "matus51",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_52 by induction (copy of a over bc; M_51 applied to (ar, br, cr, d))"
    },
    "matus53": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1485,
        "ac": 1485,
        "abc": -2916,
        "a": -54,
        "b": -1484,
        "bc": 2915,
        "c": -1431,
        "ad": 53,
        "bd": 53,
        "abd": -53,
        "cd": -53
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1431/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1431/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "53/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "53/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2809/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-54/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-54/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "107/1"
        ],
        [
          "ci",
          0,
          "-2915/1"
        ],
        [
          "apply",
          "matus52",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_53 by induction (copy of a over bc; M_52 applied to (ar, br, cr, d))"
    },
    "matus54": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1540,
        "ac": 1540,
        "abc": -3025,
        "a": -55,
        "b": -1539,
        "bc": 3024,
        "c": -1485,
        "ad": 54,
        "bd": 54,
        "abd": -54,
        "cd": -54
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1485/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1485/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "54/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "54/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2916/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-55/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-55/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "109/1"
        ],
        [
          "ci",
          0,
          "-3024/1"
        ],
        [
          "apply",
          "matus53",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_54 by induction (copy of a over bc; M_53 applied to (ar, br, cr, d))"
    },
    "matus55": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1596,
        "ac": 1596,
        "abc": -3136,
        "a": -56,
        "b": -1595,
        "bc": 3135,
        "c": -1540,
        "ad": 55,
        "bd": 55,
        "abd": -55,
        "cd": -55
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1540/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1540/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "55/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "55/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3025/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-56/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-56/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "111/1"
        ],
        [
          "ci",
          0,
          "-3135/1"
        ],
        [
          "apply",
          "matus54",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_55 by induction (copy of a over bc; M_54 applied to (ar, br, cr, d))"
    },
    "matus56": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1653,
        "ac": 1653,
        "abc": -3249,
        "a": -57,
        "b": -1652,
        "bc": 3248,
        "c": -1596,
        "ad": 56,
        "bd": 56,
        "abd": -56,
        "cd": -56
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1596/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1596/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "56/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "56/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3136/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-57/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-57/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "113/1"
        ],
        [
          "ci",
          0,
          "-3248/1"
        ],
        [
          "apply",
          "matus55",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_56 by induction (copy of a over bc; M_55 applied to (ar, br, cr, d))"
    },
    "matus57": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1711,
        "ac": 1711,
        "abc": -3364,
        "a": -58,
        "b": -1710,
        "bc": 3363,
        "c": -1653,
        "ad": 57,
        "bd": 57,
        "abd": -57,
        "cd": -57
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1653/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1653/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "57/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "57/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3249/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-58/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-58/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "115/1"
        ],
        [
          "ci",
          0,
          "-3363/1"
        ],
        [
          "apply",
          "matus56",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_57 by induction (copy of a over bc; M_56 applied to (ar, br, cr, d))"
    },
    "matus58": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1770,
        "ac": 1770,
        "abc": -3481,
        "a": -59,
        "b": -1769,
        "bc": 3480,
        "c": -1711,
        "ad": 58,
        "bd": 58,
        "abd": -58,
        "cd": -58
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1711/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1711/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "58/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "58/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3364/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-59/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-59/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "117/1"
        ],
        [
          "ci",
          0,
          "-3480/1"
        ],
        [
          "apply",
          "matus57",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_58 by induction (copy of a over bc; M_57 applied to (ar, br, cr, d))"
    },
    "matus59": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1830,
        "ac": 1830,
        "abc": -3600,
        "a": -60,
        "b": -1829,
        "bc": 3599,
        "c": -1770,
        "ad": 59,
        "bd": 59,
        "abd": -59,
        "cd": -59
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1770/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1770/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "59/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "59/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3481/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-60/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-60/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "119/1"
        ],
        [
          "ci",
          0,
          "-3599/1"
        ],
        [
          "apply",
          "matus58",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_59 by induction (copy of a over bc; M_58 applied to (ar, br, cr, d))"
    },
    "matus60": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1891,
        "ac": 1891,
        "abc": -3721,
        "a": -61,
        "b": -1890,
        "bc": 3720,
        "c": -1830,
        "ad": 60,
        "bd": 60,
        "abd": -60,
        "cd": -60
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1830/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1830/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "60/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "60/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3600/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-61/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-61/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "121/1"
        ],
        [
          "ci",
          0,
          "-3720/1"
        ],
        [
          "apply",
          "matus59",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_60 by induction (copy of a over bc; M_59 applied to (ar, br, cr, d))"
    },
    "matus61": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1953,
        "ac": 1953,
        "abc": -3844,
        "a": -62,
        "b": -1952,
        "bc": 3843,
        "c": -1891,
        "ad": 61,
        "bd": 61,
        "abd": -61,
        "cd": -61
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1891/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1891/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "61/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "61/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3721/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-62/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-62/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "123/1"
        ],
        [
          "ci",
          0,
          "-3843/1"
        ],
        [
          "apply",
          "matus60",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_61 by induction (copy of a over bc; M_60 applied to (ar, br, cr, d))"
    },
    "matus62": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 2016,
        "ac": 2016,
        "abc": -3969,
        "a": -63,
        "b": -2015,
        "bc": 3968,
        "c": -1953,
        "ad": 62,
        "bd": 62,
        "abd": -62,
        "cd": -62
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1953/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1953/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "62/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "62/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3844/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-63/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-63/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "125/1"
        ],
        [
          "ci",
          0,
          "-3968/1"
        ],
        [
          "apply",
          "matus61",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_62 by induction (copy of a over bc; M_61 applied to (ar, br, cr, d))"
    },
    "dfz5": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "c",
            "d"
          ],
          "over": "ab"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        }
      ],
      "coef": {
        "a": -4,
        "b": -5,
        "ab": 7,
        "ac": 5,
        "bc": 6,
        "abc": -8,
        "c": -1,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "st",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "bt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "a",
          "t",
          "rs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "c",
          "rs",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "ars",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "a",
          "2/1"
        ],
        [
          "sub",
          "c",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abr",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abrt",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "s",
          "c",
          "1/1"
        ],
        [
          "sub",
          "r",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "r",
          "t",
          "abs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-5/2"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "rab",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "sab",
          "3/2"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tcr",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 5, w = [2, 3, 3, 2, 2, 0, 0, 2, 0], steps rs cd ab.t b acr."
    },
    "dfz7": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abr"
        }
      ],
      "coef": {
        "a": -3,
        "b": -4,
        "ab": 5,
        "ac": 6,
        "bc": 7,
        "abc": -8,
        "c": -3,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "ct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "crst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "3/2"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "crt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cdr",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "3/2"
        ],
        [
          "sub",
          "b",
          "r",
          "act",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "acdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "rt",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "t",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bcst",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-7/2"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 7, w = [2, 5, 2, 1, 2, 0, 0, 2, 0], steps rs ad bc.t c abr."
    },
    "dfz8": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        }
      ],
      "coef": {
        "a": -3,
        "b": -5,
        "ab": 6,
        "ac": 5,
        "bc": 7,
        "abc": -8,
        "c": -2,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "brt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "3/2"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abt",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "bcst",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-7/2"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 8, w = [2, 4, 3, 1, 2, 0, 0, 2, 0], steps rs ad bc.t b acr."
    },
    "dfz33": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abs"
        },
        {
          "new": "u",
          "src": [
            "b"
          ],
          "over": "acrst"
        }
      ],
      "coef": {
        "a": -9,
        "b": -7,
        "ab": 9,
        "ac": 11,
        "bc": 9,
        "abc": -11,
        "c": -2,
        "ad": 7,
        "bd": 3,
        "abd": -3,
        "cd": -3,
        "acd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "rt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dtu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "rt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "bstu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acs",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acsu",
          "2/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "6/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "atu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ast",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "btu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "b",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abds",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abdrst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcst",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abtu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcru",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "5/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrst",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "a",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcsu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abdst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcdrs",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "4/1"
        ],
        [
          "ci",
          0,
          "-9/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-3/1"
        ],
        [
          "eqlaw",
          1,
          "ts",
          "2/1"
        ],
        [
          "eqlaw",
          1,
          "tab",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tas",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabs",
          "3/1"
        ],
        [
          "ci",
          1,
          "-6/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uc",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uac",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uat",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uct",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uacs",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uast",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacrs",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacrst",
          "3/1"
        ],
        [
          "ci",
          2,
          "-3/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 33, w = [3, 5, 4, 2, 3, 0, 0, 3, 4], steps rs bd ac.t c abs.u b acrst."
    },
    "dfz35": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "adr"
        },
        {
          "new": "u",
          "src": [
            "a"
          ],
          "over": "bcrt"
        }
      ],
      "coef": {
        "a": -19,
        "b": -16,
        "ab": 18,
        "ac": 28,
        "bc": 25,
        "abc": -27,
        "c": -9,
        "ad": 17,
        "bd": 6,
        "abd": -6,
        "cd": -6,
        "acd": -11
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "2/1"
        ],
        [
          "sub",
          "a",
          "c",
          "btu",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cds",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "crsu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "t",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "dt",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "act",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acds",
          "11/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acd",
          "9/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrt",
          "4/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdrt",
          "4/1"
        ],
        [
          "sub",
          "b",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "au",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrst",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "arstu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abdu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "r",
          "6/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "2/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "atu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abct",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "acst",
          "2/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "12/1"
        ],
        [
          "sub",
          "d",
          "s",
          "artu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "u",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "cs",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "acrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abc",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acs",
          "2/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcdt",
          "2/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcdst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "3/1"
        ],
        [
          "sub",
          "s",
          "t",
          "cru",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcru",
          "2/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcds",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "11/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "20/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "1/1"
        ],
        [
          "ci",
          0,
          "-23/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-5/1"
        ],
        [
          "eqlaw",
          1,
          "td",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-10/1"
        ],
        [
          "eqlaw",
          1,
          "tad",
          "-3/1"
        ],
        [
          "eqlaw",
          1,
          "tadr",
          "12/1"
        ],
        [
          "ci",
          1,
          "-12/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ut",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ubt",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ucr",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ubct",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ucrt",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ubcrt",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 35, w = [6, 15, 10, 2, 6, 0, 0, 6, 11], steps rs bd ac.t c adr.u a bcrt."
    },
    "dfz56": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "ar"
        },
        {
          "new": "u",
          "src": [
            "c"
          ],
          "over": "abrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -5,
        "ab": 7,
        "ac": 11,
        "bc": 11,
        "abc": -13,
        "c": -6,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "crstu",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cdu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cdsu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcdrt",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "at",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acdstu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrt",
          "3/1"
        ],
        [
          "sub",
          "b",
          "s",
          "crtu",
          "2/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "ar",
          "3/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cru",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cdrt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "br",
          "2/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "arst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "cu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abct",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acru",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "5/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrst",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acdsu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "acst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "5/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "acrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "acs",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cdr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cds",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "7/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "3/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ubr",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uabrt",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 56, w = [3, 9, 2, 2, 3, 0, 0, 3, 0], steps rs bd ac.t b ar.u c abrt."
    },
    "dfz60": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "a"
          ],
          "over": "cr"
        },
        {
          "new": "u",
          "src": [
            "b"
          ],
          "over": "acrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -9,
        "ab": 11,
        "ac": 7,
        "bc": 11,
        "abc": -13,
        "c": -2,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dru",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "bru",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "6/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcru",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cr",
          "3/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcrs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcdrs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acru",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdru",
          "3/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ar",
          "2/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "bdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abdrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "7/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "bcu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "3/1"
        ],
        [
          "sub",
          "d",
          "t",
          "acru",
          "3/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "br",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcds",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcdru",
          "4/1"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "7/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tcr",
          "3/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uc",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacr",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 60, w = [3, 5, 6, 2, 3, 0, 0, 3, 0], steps rs ad bc.t a cr.u b acrt."
    },
    "dfz77": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "ar"
          ],
          "over": "bc"
        },
        {
          "new": "u",
          "src": [
            "c"
          ],
          "over": "abrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -13,
        "ab": 14,
        "ac": 15,
        "bc": 23,
        "abc": -24,
        "c": -10,
        "ad": 4,
        "bd": 4,
        "abd": -4,
        "cd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/6"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "cru",
          "2/3"
        ],
        [
          "sub",
          "a",
          "b",
          "drt",
          "5/6"
        ],
        [
          "sub",
          "a",
          "c",
          "brst",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "7/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cs",
          "1/3"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cu",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cdt",
          "5/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cst",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "bctu",
          "1/3"
        ],
        [
          "sub",
          "a",
          "s",
          "b",
          "1/6"
        ],
        [
          "sub",
          "a",
          "s",
          "cu",
          "1/3"
        ],
        [
          "sub",
          "a",
          "s",
          "rt",
          "1/6"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "38/3"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdrtu",
          "5/3"
        ],
        [
          "sub",
          "a",
          "t",
          "b",
          "13/6"
        ],
        [
          "sub",
          "a",
          "t",
          "c",
          "13/6"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcru",
          "2/3"
        ],
        [
          "sub",
          "a",
          "t",
          "cdrs",
          "1/6"
        ],
        [
          "sub",
          "a",
          "t",
          "bcdrs",
          "5/6"
        ],
        [
          "sub",
          "a",
          "u",
          "cdr",
          "1/6"
        ],
        [
          "sub",
          "a",
          "u",
          "cdt",
          "1/3"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "5/6"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "ast",
          "1/6"
        ],
        [
          "sub",
          "b",
          "r",
          "ctu",
          "1/3"
        ],
        [
          "sub",
          "b",
          "r",
          "actu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/6"
        ],
        [
          "sub",
          "b",
          "t",
          "acu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crsu",
          "2/3"
        ],
        [
          "sub",
          "b",
          "t",
          "acdrs",
          "5/3"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/6"
        ],
        [
          "sub",
          "b",
          "u",
          "acdt",
          "1/3"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrt",
          "1/6"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrst",
          "1/3"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/6"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "rt",
          "5/6"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "11/6"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "5/6"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/2"
        ],
        [
          "sub",
          "c",
          "s",
          "at",
          "1/6"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/6"
        ],
        [
          "sub",
          "c",
          "t",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abdr",
          "5/6"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "art",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "at",
          "5/6"
        ],
        [
          "sub",
          "d",
          "r",
          "bt",
          "5/6"
        ],
        [
          "sub",
          "d",
          "r",
          "cu",
          "1/6"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "31/3"
        ],
        [
          "sub",
          "d",
          "r",
          "abctu",
          "5/6"
        ],
        [
          "sub",
          "d",
          "s",
          "abcr",
          "40/3"
        ],
        [
          "sub",
          "d",
          "s",
          "bcrtu",
          "5/3"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "crs",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "abcu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "acrs",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "acru",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "bcrs",
          "5/6"
        ],
        [
          "sub",
          "d",
          "t",
          "abcrs",
          "17/6"
        ],
        [
          "sub",
          "d",
          "t",
          "acrsu",
          "1/3"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "acs",
          "1/3"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrt",
          "2/3"
        ],
        [
          "sub",
          "r",
          "t",
          "b",
          "17/6"
        ],
        [
          "sub",
          "r",
          "t",
          "c",
          "17/6"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cu",
          "1/3"
        ],
        [
          "sub",
          "r",
          "u",
          "bcs",
          "1/6"
        ],
        [
          "sub",
          "r",
          "u",
          "acds",
          "1/3"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "5/6"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "ab",
          "1/6"
        ],
        [
          "sub",
          "s",
          "t",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "8/3"
        ],
        [
          "sub",
          "s",
          "t",
          "acdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acru",
          "1/3"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "bcrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cd",
          "1/3"
        ],
        [
          "sub",
          "t",
          "u",
          "crs",
          "2/3"
        ],
        [
          "eqlaw",
          0,
          "r",
          "5/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-47/6"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-25/3"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "41/3"
        ],
        [
          "ci",
          0,
          "-15/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tbc",
          "7/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "uart",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uabrt",
          "2/1"
        ],
        [
          "ci",
          2,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 77, w = [4, 14, 9, 1, 4, 0, 0, 4, 0], steps rs ad bc.t (ar) bc.u c abrt."
    },
    "dfz107": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abs"
        },
        {
          "new": "u",
          "src": [
            "t"
          ],
          "over": "ar"
        }
      ],
      "coef": {
        "a": -12,
        "b": -13,
        "ab": 14,
        "ac": 21,
        "bc": 22,
        "abc": -23,
        "c": -9,
        "ad": 11,
        "bd": 4,
        "abd": -4,
        "cd": -4,
        "acd": -7
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "rt",
          "5/1"
        ],
        [
          "sub",
          "a",
          "b",
          "crst",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "5/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcdrs",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acs",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cst",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acds",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acdtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "8/1"
        ],
        [
          "sub",
          "b",
          "s",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdr",
          "7/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cds",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "b",
          "6/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abdu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "bdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abrst",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "u",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "acs",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "actu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "8/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcru",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcrsu",
          "4/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "crs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "bc",
          "5/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcds",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "6/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "bdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abrt",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abrs",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcrs",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "5/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "8/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "7/1"
        ],
        [
          "ci",
          0,
          "-17/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-7/1"
        ],
        [
          "eqlaw",
          1,
          "ts",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tas",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabs",
          "8/1"
        ],
        [
          "ci",
          1,
          "-8/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-4/1"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "5/1"
        ],
        [
          "ci",
          2,
          "-5/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 107, w = [4, 13, 9, 1, 4, 0, 0, 4, 7], steps rs bd ac.t c abs.u t ar."
    },
    "dfz109": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        },
        {
          "new": "u",
          "src": [
            "t"
          ],
          "over": "abr"
        }
      ],
      "coef": {
        "a": -4,
        "b": -8,
        "ab": 9,
        "ac": 9,
        "bc": 13,
        "abc": -14,
        "c": -5,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "cru",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "csu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "3/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdsu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "r",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "u",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "s",
          "brt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcru",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdrt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "a",
          "u",
          "bcd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "as",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "u",
          "cdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "ru",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "s",
          "au",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abdrsu",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "u",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bct",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bcsu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abctu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "7/1"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "2/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcru",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abrsu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "abct",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "r",
          "u",
          "bcs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "bcdr",
          "2/1"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abrs",
          "1/2"
        ],
        [
          "sub",
          "t",
          "u",
          "abcrs",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "r",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "6/1"
        ],
        [
          "ci",
          0,
          "-10/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "2/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "3/1"
        ],
        [
          "ci",
          1,
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uabr",
          "2/1"
        ],
        [
          "ci",
          2,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 109, w = [3, 8, 5, 1, 3, 0, 0, 3, 0], steps rs ad bc.t b acr.u t abr."
    },
    "dfz109_R1_8": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": "44",
        "ac": "44",
        "abc": "-79",
        "a": "-9",
        "b": "-43",
        "bc": "78",
        "c": "-35",
        "ad": "8",
        "bd": "8",
        "abd": "-8",
        "cd": "-8"
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "35"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "35"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "8"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "8"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "8"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "8"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "8"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "62"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-9"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-9"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "17"
        ],
        [
          "ci",
          0,
          "-78"
        ],
        [
          "apply",
          "dfz109_R1_7",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1"
        ]
      ],
      "source": "DFZ arXiv1104.3602 SecIX Rule1 applied inductively toDFZ109: F_s=M_s-I(a;c|b)-I(a;b|c), s>=3."
    },
    "dfz109_R1_7": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": "35",
        "ac": "35",
        "abc": "-62",
        "a": "-8",
        "b": "-34",
        "bc": "61",
        "c": "-27",
        "ad": "7",
        "bd": "7",
        "abd": "-7",
        "cd": "-7"
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "27"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "27"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "7"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "7"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "7"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "7"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "7"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "47"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-8"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-8"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "15"
        ],
        [
          "ci",
          0,
          "-61"
        ],
        [
          "apply",
          "dfz109_R1_6",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1"
        ]
      ],
      "source": "DFZ arXiv1104.3602 SecIX Rule1 applied inductively toDFZ109: F_s=M_s-I(a;c|b)-I(a;b|c), s>=3."
    },
    "dfz109_R1_6": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": "27",
        "ac": "27",
        "abc": "-47",
        "a": "-7",
        "b": "-26",
        "bc": "46",
        "c": "-20",
        "ad": "6",
        "bd": "6",
        "abd": "-6",
        "cd": "-6"
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "20"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "20"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "6"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "6"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "6"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "6"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "6"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "34"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-7"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-7"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "13"
        ],
        [
          "ci",
          0,
          "-46"
        ],
        [
          "apply",
          "dfz109_R1_5",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1"
        ]
      ],
      "source": "DFZ arXiv1104.3602 SecIX Rule1 applied inductively toDFZ109: F_s=M_s-I(a;c|b)-I(a;b|c), s>=3."
    },
    "dfz109_R1_5": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": "20",
        "ac": "20",
        "abc": "-34",
        "a": "-6",
        "b": "-19",
        "bc": "33",
        "c": "-14",
        "ad": "5",
        "bd": "5",
        "abd": "-5",
        "cd": "-5"
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "14"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "14"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "5"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "5"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "5"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "5"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "5"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "23"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-6"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-6"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "11"
        ],
        [
          "ci",
          0,
          "-33"
        ],
        [
          "apply",
          "dfz109_R1_4",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1"
        ]
      ],
      "source": "DFZ arXiv1104.3602 SecIX Rule1 applied inductively toDFZ109: F_s=M_s-I(a;c|b)-I(a;b|c), s>=3."
    },
    "dfz109_R1_4": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": "14",
        "ac": "14",
        "abc": "-23",
        "a": "-5",
        "b": "-13",
        "bc": "22",
        "c": "-9",
        "ad": "4",
        "bd": "4",
        "abd": "-4",
        "cd": "-4"
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "9"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "9"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "4"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "4"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "4"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "4"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "4"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "14"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-5"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-5"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "9"
        ],
        [
          "ci",
          0,
          "-22"
        ],
        [
          "apply",
          "dfz109",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1"
        ]
      ],
      "source": "DFZ arXiv1104.3602 SecIX Rule1 applied inductively toDFZ109: F_s=M_s-I(a;c|b)-I(a;b|c), s>=3."
    }
  }
}


==> anc/certificates/record-original-format.json <==
{
  "slopes": [
    [
      1,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "steps": [
    {
      "U": [
        0
      ],
      "V": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1
      ],
      "V": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1
      ],
      "V": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    }
  ],
  "extra": [
    [
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ]
  ],
  "eqlaw": [
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    }
  ],
  "rows": [
    {
      "type": "ci",
      "step": 0,
      "mult": "-769136854423042796402/1564370986493012722265"
    },
    {
      "type": "ci",
      "step": 1,
      "mult": "-59269541352594563744/312874197298602544453"
    },
    {
      "type": "ci",
      "step": 2,
      "mult": "-96475907117612988847/625748394597205088906"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "270904178355455895517/9386225918958076333590"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "38656929553460876717/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "108648480428565205619/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2122325554735030929/625748394597205088906"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        13
      ],
      "mult": "8757177613837136054/938622591895807633359"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        16
      ],
      "mult": "39435533211579383733/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        20
      ],
      "mult": "87146784785911601567/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "854381357875704436/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "32703188424468912/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "14534750410875072/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "241330266696176569282/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "91458927337778586973/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "49046228451467691618/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "25923199179813963492/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        20
      ],
      "mult": "52514650245128886/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "243221867625744447/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        24
      ],
      "mult": "3826472308703415371/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        32
      ],
      "mult": "6355004098819218543/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        35
      ],
      "mult": "3563717501262260976/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "242376807519172346064/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "57300345445105804066/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "64934702607454036807/4693112959479038166795"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "8624808585743950431/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        33
      ],
      "mult": "9351152730310692313/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        28
      ],
      "mult": "47661656965002891/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "6713165919310987089/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "3633687602718768/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "54776740624514138567/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "12799095509393711469/625748394597205088906"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "9432621001381375843/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "3826472308703415371/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        28
      ],
      "mult": "5587349135368166531/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        34
      ],
      "mult": "3633687602718768/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "1974342333382910379/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "44296217319369363734/4693112959479038166795"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        26
      ],
      "mult": "5046640149690425838/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        41
      ],
      "mult": "8624808585743950431/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "17383077870438207634/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "46072848427383772559/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "864476064518394996/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "10608517437398868933/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        42
      ],
      "mult": "32703188424468912/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "21194914561194885439/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "6789544645442548653/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "4973966397636050478/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        8
      ],
      "mult": "6767671233351768609/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        11
      ],
      "mult": "2301746754101763762/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "10103078472553621251/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        11
      ],
      "mult": "248386140803355858/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        18
      ],
      "mult": "6355004098819218543/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        31
      ],
      "mult": "5749872390495966954/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        4
      ],
      "mult": "45828622266496878971/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        7
      ],
      "mult": "6789544645442548653/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "872284672210520542/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "1768443232590900054/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        18
      ],
      "mult": "2128311837427968051/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        23
      ],
      "mult": "4490033360834476899/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        38
      ],
      "mult": "6897178652264016641/625748394597205088906"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        41
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "4490033360834476899/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "2474819975129650264/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        37
      ],
      "mult": "6887757134335701252/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "660480554822109721/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        2
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "19737504981062338818/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        4
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "37419186672015248949/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        6
      ],
      "j": [
        "amb",
        38
      ],
      "mult": "5793477583031844677/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        11
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "40166218463878287651/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        11
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "1751516778086617238/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        14
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "6866120275372809581/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        22
      ],
      "j": [
        "amb",
        28
      ],
      "mult": "515104195362820099/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "433982438456524482/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "32578491091930102892/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "1809083836103114431/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "7329924914048836732/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "1979471922216569051/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "1852343628127794904/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "1246866758458032765/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "7457430447878213833/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4150119784659170592/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "1494683159148796713/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "16137614636937808374/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "9785584542876155118/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "9785584542876155118/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "2422458401812512/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        1
      ],
      "mult": "69492008737205372/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "11931592730648112966/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        16
      ],
      "mult": "1852343628127794904/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "382982388337183134/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        "amb",
        0
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "382982388337183134/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "139238492873832915/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "11723247319594434529/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          4
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "39822411672811821633/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          4
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "43425397265700306287/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "134642539470265538813/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "21652006374283015557/625748394597205088906"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "5263818280832219184/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          7
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "6789544645442548653/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "809970750477613476/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "759003707244330891/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        "amb",
        12
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "854381357875704436/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "872284672210520542/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          1
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        "amb",
        12
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "69492008737205372/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          11
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "62781652034554699271/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "7145896353323218179/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "27542419864157457556/4693112959479038166795"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "854381357875704436/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "6735039331401767133/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "2301746754101763762/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          14
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "8522718290975087609/625748394597205088906"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          14
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "433982438456524482/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          16
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2474819975129650264/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          16
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "6897178652264016641/625748394597205088906"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          16
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        5
      ],
      "mult": "1852343628127794904/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "11452342982596202167/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        "amb",
        26
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3509212187221479456/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          18
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "2128311837427968051/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          18
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "6355004098819218543/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "10608517437398868933/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "1201612500398286342/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        "amb",
        6
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "70683088258722726/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "2006479076858979705/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "43425397265700306287/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          20
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "10608517437398868933/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        "amb",
        5
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          5
        ],
        [
          "amb",
          8
        ],
        [
          "amb",
          15
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        10
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "18168438013593840/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        1
      ],
      "mult": "8684459243987728616/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "5974513216208897783/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "23013354817218864/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        36
      ],
      "mult": "503639289217503543/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "239588180023025679/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          1
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        "amb",
        21
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "8684459243987728616/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "433982438456524482/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "239588180023025679/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "70683088258722726/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          1
        ],
        [
          "amb",
          21
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "8684459243987728616/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          23
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "926315859572215923/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          23
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "3563717501262260976/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          1
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "7226970431971804972/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "17219286983418275859/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          24
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "3826472308703415371/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "6867937842989407419/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          25
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "20439492765293070/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          26
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "4184189970709478188/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "52479428503334174/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          26
        ]
      ],
      "i": [
        "amb",
        2
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "809970750477613476/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "809970750477613476/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "126093782877603692627/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "626427238600417533/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2271054751699230/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        "amb",
        2
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4732681718758579707/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "1849642909560968120/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "2870145037756646141/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "763213003599138405/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          1
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "69492008737205372/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "1369771611972406923/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "2147969815419487983/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "4565196103891499106/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "433982438456524482/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "2443923966656020413/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        5
      ],
      "mult": "1397388556460789283/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          1
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "69492008737205372/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "3633687602718768/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "2767160168433196206/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          31
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "3068995672135685016/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          31
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        38
      ],
      "mult": "2680876718360281938/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "3346050597009138656/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "769330190133488782/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "6355004098819218543/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          14
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "433982438456524482/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          33
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "9126327618926910697/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          33
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "7267375205437536/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ],
        [
          "amb",
          33
        ]
      ],
      "i": [
        "amb",
        2
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "7267375205437536/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "3633687602718768/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          6
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "7267375205437536/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "6355004098819218543/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          34
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "3633687602718768/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          1
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "8684459243987728616/1564370986493012722265"
    },
    {
      "type": "mono",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          1
        ],
        [
          "amb",
          16
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "8684459243987728616/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2767160168433196206/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "159311466565812954/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "2680876718360281938/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "3509212187221479456/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "2767160168433196206/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          9
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3509212187221479456/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          31
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "3563717501262260976/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          10
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "433982438456524482/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "18168438013593840/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ],
        [
          "amb",
          36
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "503639289217503543/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "1822948546631681574/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "3633687602718768/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "14534750410875072/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "4973966397636050478/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "258363851787347162/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          1
        ],
        [
          "amb",
          18
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "433982438456524482/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          38
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        34
      ],
      "mult": "46072848427383772559/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          31
        ],
        [
          "amb",
          38
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "2680876718360281938/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          34
        ],
        [
          "amb",
          38
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "46072848427383772559/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          39
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "660480554822109721/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          39
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "10218208205687653791/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          39
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "7274597945097618563/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "32703188424468912/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "4550571536309140482/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          31
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "1524725554601651609/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1888680504154982584/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          1
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3509212187221479456/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ],
        [
          "amb",
          40
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "43425397265700306287/3128741972986025444530"
    },
    {
      "type": "mono",
      "K": [
        [
          "amb",
          5
        ],
        [
          "amb",
          8
        ],
        [
          "amb",
          10
        ],
        [
          "amb",
          15
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "52479428503334174/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "4152785831678592/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "14534750410875072/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          18
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "4152785831678592/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          41
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "8624808585743950431/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          41
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "10901062808156304/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "8624808585743950431/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          42
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "32703188424468912/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "551634895897747638/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "149810668950388623/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "551634895897747638/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1072311163069854872/312874197298602544453"
    },
    {
      "type": "lemma",
      "lemma": "dfz7",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            4,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            41
          ]
        ]
      ],
      "mult": "371613734620264611/312874197298602544453"
    },
    {
      "type": "lemma",
      "lemma": "dfz5",
      "args": [
        [
          [
            "amb",
            25
          ]
        ],
        [
          [
            "amb",
            28
          ]
        ],
        [
          [
            2,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            42
          ]
        ]
      ],
      "mult": "194059476887701539/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            39
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            17
          ]
        ]
      ],
      "mult": "3633687602718768/312874197298602544453"
    },
    {
      "type": "lemma",
      "lemma": "dfz8",
      "args": [
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            28
          ]
        ],
        [
          [
            "amb",
            2
          ],
          [
            "amb",
            12
          ]
        ],
        [
          [
            "amb",
            16
          ]
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "dfz56",
      "args": [
        [
          [
            2,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            0
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            12
          ]
        ]
      ],
      "mult": "382982388337183134/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            6
          ]
        ]
      ],
      "mult": "127456354039722758/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "2118334699606406181/3128741972986025444530"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            3,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            25
          ]
        ]
      ],
      "mult": "767248918033921254/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            3,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            25
          ]
        ]
      ],
      "mult": "2874936195247983477/3128741972986025444530"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            5,
            [
              1,
              -1
            ]
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            5,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            5
          ]
        ]
      ],
      "mult": "1634236297149291189/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "dfz7",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            6
          ]
        ],
        [
          [
            "amb",
            28
          ],
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "1754606093610739728/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "dfz35",
      "args": [
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            29
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            22
          ]
        ],
        [
          [
            "amb",
            2
          ],
          [
            "amb",
            17
          ]
        ],
        [
          [
            "amb",
            29
          ],
          [
            "amb",
            33
          ]
        ]
      ],
      "mult": "1211229200906256/312874197298602544453"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            12
          ]
        ],
        [
          [
            0,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            22
          ]
        ]
      ],
      "mult": "422874662791283707/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "dfz60",
      "args": [
        [
          [
            "amb",
            13
          ]
        ],
        [
          [
            "amb",
            14
          ]
        ],
        [
          [
            "amb",
            12
          ]
        ],
        [
          [
            5,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            39
          ]
        ]
      ],
      "mult": "660480554822109721/938622591895807633359"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            33
          ]
        ],
        [
          [
            "amb",
            6
          ]
        ],
        [
          [
            "amb",
            20
          ]
        ]
      ],
      "mult": "23561029419574242/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "matus11",
      "args": [
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            29
          ]
        ],
        [
          [
            2,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            29
          ]
        ],
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "27895711888564779/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "matus7",
      "args": [
        [
          [
            2,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            40
          ]
        ],
        [
          [
            3,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            34
          ]
        ]
      ],
      "mult": "519098228959824/312874197298602544453"
    },
    {
      "type": "lemma",
      "lemma": "matus17",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            2
          ],
          [
            "amb",
            9
          ]
        ],
        [
          [
            1,
            [
              0,
              1
            ]
          ]
        ]
      ],
      "mult": "5293926473709892/1564370986493012722265"
    },
    {
      "type": "lemma",
      "lemma": "matus15",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            25
          ]
        ],
        [
          [
            1,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            22
          ]
        ],
        [
          [
            "amb",
            28
          ]
        ]
      ],
      "mult": "151403650113282/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        11,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        11,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        10,
        [
          1,
          0
        ]
      ],
      "mult": "144776716154937882/312874197298602544453"
    },
    {
      "type": "ci",
      "step": 3,
      "mult": "-434330148464813646/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        13,
        [
          1,
          1
        ]
      ],
      "mult": "4207612318859209779/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        13,
        [
          1,
          1
        ]
      ],
      "mult": "4207612318859209779/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          13,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "4207612318859209779/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "4207612318859209779/3128741972986025444530"
    },
    {
      "type": "ci",
      "step": 4,
      "mult": "-4207612318859209779/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        13,
        [
          0,
          1
        ]
      ],
      "mult": "4207612318859209779/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "3119420381510520689/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "13258608386024831223/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "13258608386024831223/3128741972986025444530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "3119420381510520689/3128741972986025444530"
    },
    {
      "type": "ci",
      "step": 5,
      "mult": "-3665640477656397298/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "3665640477656397298/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        13,
        [
          0,
          1
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "3665640477656397298/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          24,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "2450897368665549061/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          25,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "2450897368665549061/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          28,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2450897368665549061/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        28,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "1524725554601651609/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          28,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "1524725554601651609/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "3377069182729446513/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          0,
          1
        ]
      ],
      "mult": "1524725554601651609/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "3377069182729446513/1564370986493012722265"
    },
    {
      "type": "ci",
      "step": 6,
      "mult": "-10131207548188339539/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "10131207548188339539/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        13,
        [
          0,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "10131207548188339539/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "10131207548188339539/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "5069594002257155267/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "5069594002257155267/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "5069594002257155267/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5069594002257155267/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5069594002257155267/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5069594002257155267/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        28,
        [
          1,
          0
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          28,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          1
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "926171814063897452/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        33,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "4161595581029858274/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "3706133454982889991/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        32,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        31,
        [
          0,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          31,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "5548794108039811032/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        32,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "5548794108039811032/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        32,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "5548794108039811032/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        32,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          32,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        34,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "2774397054019905516/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        32,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          32,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        32,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          32,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          32,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          32,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "1387198527009952758/1564370986493012722265"
    },
    {
      "type": "ci",
      "step": 7,
      "mult": "-2774397054019905516/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        13,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        13,
        [
          0,
          1
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        32,
        [
          1,
          0
        ]
      ],
      "mult": "2774397054019905516/312874197298602544453"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        38,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        41,
        [
          1,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "9275739711891748932/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "6956804783918811699/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "4637869855945874466/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "4637869855945874466/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "4637869855945874466/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "4637869855945874466/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "6956804783918811699/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "6956804783918811699/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "6956804783918811699/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "4637869855945874466/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          0,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        38,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "4637869855945874466/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          0,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        40,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          40,
          [
            0,
            1
          ]
        ],
        [
          41,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "2318934927972937233/1564370986493012722265"
    },
    {
      "type": "ci",
      "step": 8,
      "mult": "-18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        13,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        13,
        [
          0,
          1
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        32,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        32,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "18551479423783497864/1564370986493012722265"
    }
  ],
  "lambda": {
    "1,0": "1107719315420260888059/1564370986493012722265",
    "0,1": "405445584793559427535/625748394597205088906",
    "1,1": "1473904594926024468539/3128741972986025444530"
  },
  "claimed_C": "2858285574867171691166/1564370986493012722265",
  "lemmas": {
    "matus1": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 3,
        "ac": 3,
        "abc": -4,
        "a": -2,
        "b": -2,
        "bc": 3,
        "c": -1,
        "ad": 1,
        "bd": 1,
        "abd": -1,
        "cd": -1
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "c",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "3/1"
        ],
        [
          "ci",
          0,
          "-3/1"
        ]
      ],
      "source": "Matus M_1 by induction (copy of a over bc; M_0 applied to (ar, br, cr, d))"
    },
    "matus2": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 6,
        "ac": 6,
        "abc": -9,
        "a": -3,
        "b": -5,
        "bc": 8,
        "c": -3,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "2/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "4/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "apply",
          "matus1",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_2 by induction (copy of a over bc; M_1 applied to (ar, br, cr, d))"
    },
    "matus3": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 10,
        "ac": 10,
        "abc": -16,
        "a": -4,
        "b": -9,
        "bc": 15,
        "c": -6,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "6/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "3/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "3/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "9/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "7/1"
        ],
        [
          "ci",
          0,
          "-15/1"
        ],
        [
          "apply",
          "matus2",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_3 by induction (copy of a over bc; M_2 applied to (ar, br, cr, d))"
    },
    "matus4": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 15,
        "ac": 15,
        "abc": -25,
        "a": -5,
        "b": -14,
        "bc": 24,
        "c": -10,
        "ad": 4,
        "bd": 4,
        "abd": -4,
        "cd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "10/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "10/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "4/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "16/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "9/1"
        ],
        [
          "ci",
          0,
          "-24/1"
        ],
        [
          "apply",
          "matus3",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_4 by induction (copy of a over bc; M_3 applied to (ar, br, cr, d))"
    },
    "matus5": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 21,
        "ac": 21,
        "abc": -36,
        "a": -6,
        "b": -20,
        "bc": 35,
        "c": -15,
        "ad": 5,
        "bd": 5,
        "abd": -5,
        "cd": -5
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "15/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "15/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "5/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "25/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "11/1"
        ],
        [
          "ci",
          0,
          "-35/1"
        ],
        [
          "apply",
          "matus4",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_5 by induction (copy of a over bc; M_4 applied to (ar, br, cr, d))"
    },
    "matus6": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 28,
        "ac": 28,
        "abc": -49,
        "a": -7,
        "b": -27,
        "bc": 48,
        "c": -21,
        "ad": 6,
        "bd": 6,
        "abd": -6,
        "cd": -6
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "21/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "21/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "6/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "36/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-7/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-7/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "13/1"
        ],
        [
          "ci",
          0,
          "-48/1"
        ],
        [
          "apply",
          "matus5",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_6 by induction (copy of a over bc; M_5 applied to (ar, br, cr, d))"
    },
    "matus7": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 36,
        "ac": 36,
        "abc": -64,
        "a": -8,
        "b": -35,
        "bc": 63,
        "c": -28,
        "ad": 7,
        "bd": 7,
        "abd": -7,
        "cd": -7
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "28/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "28/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "7/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "7/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "49/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "15/1"
        ],
        [
          "ci",
          0,
          "-63/1"
        ],
        [
          "apply",
          "matus6",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_7 by induction (copy of a over bc; M_6 applied to (ar, br, cr, d))"
    },
    "matus8": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 45,
        "ac": 45,
        "abc": -81,
        "a": -9,
        "b": -44,
        "bc": 80,
        "c": -36,
        "ad": 8,
        "bd": 8,
        "abd": -8,
        "cd": -8
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "36/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "36/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "8/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "8/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "64/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "17/1"
        ],
        [
          "ci",
          0,
          "-80/1"
        ],
        [
          "apply",
          "matus7",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_8 by induction (copy of a over bc; M_7 applied to (ar, br, cr, d))"
    },
    "matus9": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 55,
        "ac": 55,
        "abc": -100,
        "a": -10,
        "b": -54,
        "bc": 99,
        "c": -45,
        "ad": 9,
        "bd": 9,
        "abd": -9,
        "cd": -9
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "45/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "45/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "9/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "9/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "81/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-10/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-10/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "19/1"
        ],
        [
          "ci",
          0,
          "-99/1"
        ],
        [
          "apply",
          "matus8",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_9 by induction (copy of a over bc; M_8 applied to (ar, br, cr, d))"
    },
    "matus10": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 66,
        "ac": 66,
        "abc": -121,
        "a": -11,
        "b": -65,
        "bc": 120,
        "c": -55,
        "ad": 10,
        "bd": 10,
        "abd": -10,
        "cd": -10
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "55/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "55/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "10/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "10/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "100/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-11/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-11/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "21/1"
        ],
        [
          "ci",
          0,
          "-120/1"
        ],
        [
          "apply",
          "matus9",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_10 by induction (copy of a over bc; M_9 applied to (ar, br, cr, d))"
    },
    "matus11": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 78,
        "ac": 78,
        "abc": -144,
        "a": -12,
        "b": -77,
        "bc": 143,
        "c": -66,
        "ad": 11,
        "bd": 11,
        "abd": -11,
        "cd": -11
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "66/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "66/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "11/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "11/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "121/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-12/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-12/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "23/1"
        ],
        [
          "ci",
          0,
          "-143/1"
        ],
        [
          "apply",
          "matus10",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_11 by induction (copy of a over bc; M_10 applied to (ar, br, cr, d))"
    },
    "matus12": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 91,
        "ac": 91,
        "abc": -169,
        "a": -13,
        "b": -90,
        "bc": 168,
        "c": -78,
        "ad": 12,
        "bd": 12,
        "abd": -12,
        "cd": -12
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "78/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "78/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "12/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "12/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "144/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "25/1"
        ],
        [
          "ci",
          0,
          "-168/1"
        ],
        [
          "apply",
          "matus11",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_12 by induction (copy of a over bc; M_11 applied to (ar, br, cr, d))"
    },
    "matus13": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 105,
        "ac": 105,
        "abc": -196,
        "a": -14,
        "b": -104,
        "bc": 195,
        "c": -91,
        "ad": 13,
        "bd": 13,
        "abd": -13,
        "cd": -13
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "91/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "91/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "13/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "13/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "169/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-14/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-14/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "27/1"
        ],
        [
          "ci",
          0,
          "-195/1"
        ],
        [
          "apply",
          "matus12",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_13 by induction (copy of a over bc; M_12 applied to (ar, br, cr, d))"
    },
    "matus14": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 120,
        "ac": 120,
        "abc": -225,
        "a": -15,
        "b": -119,
        "bc": 224,
        "c": -105,
        "ad": 14,
        "bd": 14,
        "abd": -14,
        "cd": -14
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "105/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "105/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "14/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "14/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "196/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-15/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-15/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "29/1"
        ],
        [
          "ci",
          0,
          "-224/1"
        ],
        [
          "apply",
          "matus13",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_14 by induction (copy of a over bc; M_13 applied to (ar, br, cr, d))"
    },
    "matus15": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 136,
        "ac": 136,
        "abc": -256,
        "a": -16,
        "b": -135,
        "bc": 255,
        "c": -120,
        "ad": 15,
        "bd": 15,
        "abd": -15,
        "cd": -15
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "120/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "120/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "15/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "15/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "225/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-16/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-16/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "31/1"
        ],
        [
          "ci",
          0,
          "-255/1"
        ],
        [
          "apply",
          "matus14",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_15 by induction (copy of a over bc; M_14 applied to (ar, br, cr, d))"
    },
    "matus16": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 153,
        "ac": 153,
        "abc": -289,
        "a": -17,
        "b": -152,
        "bc": 288,
        "c": -136,
        "ad": 16,
        "bd": 16,
        "abd": -16,
        "cd": -16
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "136/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "136/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "16/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "16/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "256/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-17/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-17/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "33/1"
        ],
        [
          "ci",
          0,
          "-288/1"
        ],
        [
          "apply",
          "matus15",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_16 by induction (copy of a over bc; M_15 applied to (ar, br, cr, d))"
    },
    "matus17": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 171,
        "ac": 171,
        "abc": -324,
        "a": -18,
        "b": -170,
        "bc": 323,
        "c": -153,
        "ad": 17,
        "bd": 17,
        "abd": -17,
        "cd": -17
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "153/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "153/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "17/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "17/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "289/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "35/1"
        ],
        [
          "ci",
          0,
          "-323/1"
        ],
        [
          "apply",
          "matus16",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_17 by induction (copy of a over bc; M_16 applied to (ar, br, cr, d))"
    },
    "matus18": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 190,
        "ac": 190,
        "abc": -361,
        "a": -19,
        "b": -189,
        "bc": 360,
        "c": -171,
        "ad": 18,
        "bd": 18,
        "abd": -18,
        "cd": -18
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "171/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "171/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "18/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "18/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "324/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-19/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-19/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "37/1"
        ],
        [
          "ci",
          0,
          "-360/1"
        ],
        [
          "apply",
          "matus17",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_18 by induction (copy of a over bc; M_17 applied to (ar, br, cr, d))"
    },
    "matus19": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 210,
        "ac": 210,
        "abc": -400,
        "a": -20,
        "b": -209,
        "bc": 399,
        "c": -190,
        "ad": 19,
        "bd": 19,
        "abd": -19,
        "cd": -19
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "190/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "190/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "19/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "19/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "361/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-20/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-20/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "39/1"
        ],
        [
          "ci",
          0,
          "-399/1"
        ],
        [
          "apply",
          "matus18",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_19 by induction (copy of a over bc; M_18 applied to (ar, br, cr, d))"
    },
    "matus20": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 231,
        "ac": 231,
        "abc": -441,
        "a": -21,
        "b": -230,
        "bc": 440,
        "c": -210,
        "ad": 20,
        "bd": 20,
        "abd": -20,
        "cd": -20
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "210/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "210/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "20/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "20/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "400/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-21/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-21/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "41/1"
        ],
        [
          "ci",
          0,
          "-440/1"
        ],
        [
          "apply",
          "matus19",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_20 by induction (copy of a over bc; M_19 applied to (ar, br, cr, d))"
    },
    "matus21": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 253,
        "ac": 253,
        "abc": -484,
        "a": -22,
        "b": -252,
        "bc": 483,
        "c": -231,
        "ad": 21,
        "bd": 21,
        "abd": -21,
        "cd": -21
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "231/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "231/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "21/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "21/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "441/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-22/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-22/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "43/1"
        ],
        [
          "ci",
          0,
          "-483/1"
        ],
        [
          "apply",
          "matus20",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_21 by induction (copy of a over bc; M_20 applied to (ar, br, cr, d))"
    },
    "matus22": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 276,
        "ac": 276,
        "abc": -529,
        "a": -23,
        "b": -275,
        "bc": 528,
        "c": -253,
        "ad": 22,
        "bd": 22,
        "abd": -22,
        "cd": -22
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "253/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "253/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "22/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "22/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "484/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-23/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-23/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "45/1"
        ],
        [
          "ci",
          0,
          "-528/1"
        ],
        [
          "apply",
          "matus21",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_22 by induction (copy of a over bc; M_21 applied to (ar, br, cr, d))"
    },
    "matus23": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 300,
        "ac": 300,
        "abc": -576,
        "a": -24,
        "b": -299,
        "bc": 575,
        "c": -276,
        "ad": 23,
        "bd": 23,
        "abd": -23,
        "cd": -23
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "276/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "276/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "23/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "23/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "529/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-24/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-24/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "47/1"
        ],
        [
          "ci",
          0,
          "-575/1"
        ],
        [
          "apply",
          "matus22",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_23 by induction (copy of a over bc; M_22 applied to (ar, br, cr, d))"
    },
    "matus24": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 325,
        "ac": 325,
        "abc": -625,
        "a": -25,
        "b": -324,
        "bc": 624,
        "c": -300,
        "ad": 24,
        "bd": 24,
        "abd": -24,
        "cd": -24
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "300/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "300/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "24/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "24/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "576/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-25/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-25/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "49/1"
        ],
        [
          "ci",
          0,
          "-624/1"
        ],
        [
          "apply",
          "matus23",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_24 by induction (copy of a over bc; M_23 applied to (ar, br, cr, d))"
    },
    "matus25": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 351,
        "ac": 351,
        "abc": -676,
        "a": -26,
        "b": -350,
        "bc": 675,
        "c": -325,
        "ad": 25,
        "bd": 25,
        "abd": -25,
        "cd": -25
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "325/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "325/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "25/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "25/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "625/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-26/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-26/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "51/1"
        ],
        [
          "ci",
          0,
          "-675/1"
        ],
        [
          "apply",
          "matus24",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_25 by induction (copy of a over bc; M_24 applied to (ar, br, cr, d))"
    },
    "matus26": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 378,
        "ac": 378,
        "abc": -729,
        "a": -27,
        "b": -377,
        "bc": 728,
        "c": -351,
        "ad": 26,
        "bd": 26,
        "abd": -26,
        "cd": -26
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "351/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "351/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "26/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "26/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "676/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-27/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-27/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "53/1"
        ],
        [
          "ci",
          0,
          "-728/1"
        ],
        [
          "apply",
          "matus25",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_26 by induction (copy of a over bc; M_25 applied to (ar, br, cr, d))"
    },
    "matus27": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 406,
        "ac": 406,
        "abc": -784,
        "a": -28,
        "b": -405,
        "bc": 783,
        "c": -378,
        "ad": 27,
        "bd": 27,
        "abd": -27,
        "cd": -27
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "27/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "27/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "729/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-28/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-28/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "55/1"
        ],
        [
          "ci",
          0,
          "-783/1"
        ],
        [
          "apply",
          "matus26",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_27 by induction (copy of a over bc; M_26 applied to (ar, br, cr, d))"
    },
    "matus28": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 435,
        "ac": 435,
        "abc": -841,
        "a": -29,
        "b": -434,
        "bc": 840,
        "c": -406,
        "ad": 28,
        "bd": 28,
        "abd": -28,
        "cd": -28
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "406/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "406/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "28/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "28/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "784/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-29/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-29/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "57/1"
        ],
        [
          "ci",
          0,
          "-840/1"
        ],
        [
          "apply",
          "matus27",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_28 by induction (copy of a over bc; M_27 applied to (ar, br, cr, d))"
    },
    "matus29": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 465,
        "ac": 465,
        "abc": -900,
        "a": -30,
        "b": -464,
        "bc": 899,
        "c": -435,
        "ad": 29,
        "bd": 29,
        "abd": -29,
        "cd": -29
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "435/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "435/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "29/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "29/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "841/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-30/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-30/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "59/1"
        ],
        [
          "ci",
          0,
          "-899/1"
        ],
        [
          "apply",
          "matus28",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_29 by induction (copy of a over bc; M_28 applied to (ar, br, cr, d))"
    },
    "matus30": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 496,
        "ac": 496,
        "abc": -961,
        "a": -31,
        "b": -495,
        "bc": 960,
        "c": -465,
        "ad": 30,
        "bd": 30,
        "abd": -30,
        "cd": -30
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "465/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "465/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "30/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "30/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "900/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-31/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-31/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "61/1"
        ],
        [
          "ci",
          0,
          "-960/1"
        ],
        [
          "apply",
          "matus29",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_30 by induction (copy of a over bc; M_29 applied to (ar, br, cr, d))"
    },
    "matus31": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 528,
        "ac": 528,
        "abc": -1024,
        "a": -32,
        "b": -527,
        "bc": 1023,
        "c": -496,
        "ad": 31,
        "bd": 31,
        "abd": -31,
        "cd": -31
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "496/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "496/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "31/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "31/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "961/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-32/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-32/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "63/1"
        ],
        [
          "ci",
          0,
          "-1023/1"
        ],
        [
          "apply",
          "matus30",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_31 by induction (copy of a over bc; M_30 applied to (ar, br, cr, d))"
    },
    "matus32": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 561,
        "ac": 561,
        "abc": -1089,
        "a": -33,
        "b": -560,
        "bc": 1088,
        "c": -528,
        "ad": 32,
        "bd": 32,
        "abd": -32,
        "cd": -32
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "528/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "528/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "32/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "32/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1024/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-33/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-33/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "65/1"
        ],
        [
          "ci",
          0,
          "-1088/1"
        ],
        [
          "apply",
          "matus31",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_32 by induction (copy of a over bc; M_31 applied to (ar, br, cr, d))"
    },
    "matus33": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 595,
        "ac": 595,
        "abc": -1156,
        "a": -34,
        "b": -594,
        "bc": 1155,
        "c": -561,
        "ad": 33,
        "bd": 33,
        "abd": -33,
        "cd": -33
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "561/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "561/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "33/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "33/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1089/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-34/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-34/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "67/1"
        ],
        [
          "ci",
          0,
          "-1155/1"
        ],
        [
          "apply",
          "matus32",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_33 by induction (copy of a over bc; M_32 applied to (ar, br, cr, d))"
    },
    "matus34": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 630,
        "ac": 630,
        "abc": -1225,
        "a": -35,
        "b": -629,
        "bc": 1224,
        "c": -595,
        "ad": 34,
        "bd": 34,
        "abd": -34,
        "cd": -34
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "595/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "595/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "34/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "34/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1156/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-35/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-35/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "69/1"
        ],
        [
          "ci",
          0,
          "-1224/1"
        ],
        [
          "apply",
          "matus33",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_34 by induction (copy of a over bc; M_33 applied to (ar, br, cr, d))"
    },
    "matus35": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 666,
        "ac": 666,
        "abc": -1296,
        "a": -36,
        "b": -665,
        "bc": 1295,
        "c": -630,
        "ad": 35,
        "bd": 35,
        "abd": -35,
        "cd": -35
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "630/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "630/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "35/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "35/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1225/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-36/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-36/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "71/1"
        ],
        [
          "ci",
          0,
          "-1295/1"
        ],
        [
          "apply",
          "matus34",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_35 by induction (copy of a over bc; M_34 applied to (ar, br, cr, d))"
    },
    "matus36": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 703,
        "ac": 703,
        "abc": -1369,
        "a": -37,
        "b": -702,
        "bc": 1368,
        "c": -666,
        "ad": 36,
        "bd": 36,
        "abd": -36,
        "cd": -36
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "666/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "666/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "36/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "36/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1296/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-37/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-37/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "73/1"
        ],
        [
          "ci",
          0,
          "-1368/1"
        ],
        [
          "apply",
          "matus35",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_36 by induction (copy of a over bc; M_35 applied to (ar, br, cr, d))"
    },
    "matus37": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 741,
        "ac": 741,
        "abc": -1444,
        "a": -38,
        "b": -740,
        "bc": 1443,
        "c": -703,
        "ad": 37,
        "bd": 37,
        "abd": -37,
        "cd": -37
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "703/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "703/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "37/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "37/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1369/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-38/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-38/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "75/1"
        ],
        [
          "ci",
          0,
          "-1443/1"
        ],
        [
          "apply",
          "matus36",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_37 by induction (copy of a over bc; M_36 applied to (ar, br, cr, d))"
    },
    "matus38": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 780,
        "ac": 780,
        "abc": -1521,
        "a": -39,
        "b": -779,
        "bc": 1520,
        "c": -741,
        "ad": 38,
        "bd": 38,
        "abd": -38,
        "cd": -38
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "741/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "741/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "38/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "38/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1444/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-39/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-39/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "77/1"
        ],
        [
          "ci",
          0,
          "-1520/1"
        ],
        [
          "apply",
          "matus37",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_38 by induction (copy of a over bc; M_37 applied to (ar, br, cr, d))"
    },
    "matus39": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 820,
        "ac": 820,
        "abc": -1600,
        "a": -40,
        "b": -819,
        "bc": 1599,
        "c": -780,
        "ad": 39,
        "bd": 39,
        "abd": -39,
        "cd": -39
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "780/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "780/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "39/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "39/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1521/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-40/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-40/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "79/1"
        ],
        [
          "ci",
          0,
          "-1599/1"
        ],
        [
          "apply",
          "matus38",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_39 by induction (copy of a over bc; M_38 applied to (ar, br, cr, d))"
    },
    "matus40": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 861,
        "ac": 861,
        "abc": -1681,
        "a": -41,
        "b": -860,
        "bc": 1680,
        "c": -820,
        "ad": 40,
        "bd": 40,
        "abd": -40,
        "cd": -40
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "820/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "820/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "40/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "40/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1600/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-41/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-41/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "81/1"
        ],
        [
          "ci",
          0,
          "-1680/1"
        ],
        [
          "apply",
          "matus39",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_40 by induction (copy of a over bc; M_39 applied to (ar, br, cr, d))"
    },
    "matus41": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 903,
        "ac": 903,
        "abc": -1764,
        "a": -42,
        "b": -902,
        "bc": 1763,
        "c": -861,
        "ad": 41,
        "bd": 41,
        "abd": -41,
        "cd": -41
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "861/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "861/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "41/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "41/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1681/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-42/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-42/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "83/1"
        ],
        [
          "ci",
          0,
          "-1763/1"
        ],
        [
          "apply",
          "matus40",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_41 by induction (copy of a over bc; M_40 applied to (ar, br, cr, d))"
    },
    "matus42": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 946,
        "ac": 946,
        "abc": -1849,
        "a": -43,
        "b": -945,
        "bc": 1848,
        "c": -903,
        "ad": 42,
        "bd": 42,
        "abd": -42,
        "cd": -42
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "903/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "903/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "42/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "42/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1764/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-43/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-43/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "85/1"
        ],
        [
          "ci",
          0,
          "-1848/1"
        ],
        [
          "apply",
          "matus41",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_42 by induction (copy of a over bc; M_41 applied to (ar, br, cr, d))"
    },
    "matus43": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 990,
        "ac": 990,
        "abc": -1936,
        "a": -44,
        "b": -989,
        "bc": 1935,
        "c": -946,
        "ad": 43,
        "bd": 43,
        "abd": -43,
        "cd": -43
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "946/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "946/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "43/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "43/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1849/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-44/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-44/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "87/1"
        ],
        [
          "ci",
          0,
          "-1935/1"
        ],
        [
          "apply",
          "matus42",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_43 by induction (copy of a over bc; M_42 applied to (ar, br, cr, d))"
    },
    "matus44": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1035,
        "ac": 1035,
        "abc": -2025,
        "a": -45,
        "b": -1034,
        "bc": 2024,
        "c": -990,
        "ad": 44,
        "bd": 44,
        "abd": -44,
        "cd": -44
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "990/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "990/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "44/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "44/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1936/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-45/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-45/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "89/1"
        ],
        [
          "ci",
          0,
          "-2024/1"
        ],
        [
          "apply",
          "matus43",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_44 by induction (copy of a over bc; M_43 applied to (ar, br, cr, d))"
    },
    "matus45": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1081,
        "ac": 1081,
        "abc": -2116,
        "a": -46,
        "b": -1080,
        "bc": 2115,
        "c": -1035,
        "ad": 45,
        "bd": 45,
        "abd": -45,
        "cd": -45
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1035/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1035/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "45/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "45/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2025/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-46/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-46/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "91/1"
        ],
        [
          "ci",
          0,
          "-2115/1"
        ],
        [
          "apply",
          "matus44",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_45 by induction (copy of a over bc; M_44 applied to (ar, br, cr, d))"
    },
    "matus46": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1128,
        "ac": 1128,
        "abc": -2209,
        "a": -47,
        "b": -1127,
        "bc": 2208,
        "c": -1081,
        "ad": 46,
        "bd": 46,
        "abd": -46,
        "cd": -46
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1081/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1081/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "46/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "46/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2116/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-47/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-47/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "93/1"
        ],
        [
          "ci",
          0,
          "-2208/1"
        ],
        [
          "apply",
          "matus45",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_46 by induction (copy of a over bc; M_45 applied to (ar, br, cr, d))"
    },
    "matus47": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1176,
        "ac": 1176,
        "abc": -2304,
        "a": -48,
        "b": -1175,
        "bc": 2303,
        "c": -1128,
        "ad": 47,
        "bd": 47,
        "abd": -47,
        "cd": -47
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1128/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1128/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "47/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "47/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2209/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-48/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-48/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "95/1"
        ],
        [
          "ci",
          0,
          "-2303/1"
        ],
        [
          "apply",
          "matus46",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_47 by induction (copy of a over bc; M_46 applied to (ar, br, cr, d))"
    },
    "matus48": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1225,
        "ac": 1225,
        "abc": -2401,
        "a": -49,
        "b": -1224,
        "bc": 2400,
        "c": -1176,
        "ad": 48,
        "bd": 48,
        "abd": -48,
        "cd": -48
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1176/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1176/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "48/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "48/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2304/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-49/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-49/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "97/1"
        ],
        [
          "ci",
          0,
          "-2400/1"
        ],
        [
          "apply",
          "matus47",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_48 by induction (copy of a over bc; M_47 applied to (ar, br, cr, d))"
    },
    "matus49": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1275,
        "ac": 1275,
        "abc": -2500,
        "a": -50,
        "b": -1274,
        "bc": 2499,
        "c": -1225,
        "ad": 49,
        "bd": 49,
        "abd": -49,
        "cd": -49
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1225/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1225/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "49/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "49/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2401/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-50/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-50/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "99/1"
        ],
        [
          "ci",
          0,
          "-2499/1"
        ],
        [
          "apply",
          "matus48",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_49 by induction (copy of a over bc; M_48 applied to (ar, br, cr, d))"
    },
    "matus50": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1326,
        "ac": 1326,
        "abc": -2601,
        "a": -51,
        "b": -1325,
        "bc": 2600,
        "c": -1275,
        "ad": 50,
        "bd": 50,
        "abd": -50,
        "cd": -50
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1275/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1275/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "50/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "50/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2500/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-51/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-51/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "101/1"
        ],
        [
          "ci",
          0,
          "-2600/1"
        ],
        [
          "apply",
          "matus49",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_50 by induction (copy of a over bc; M_49 applied to (ar, br, cr, d))"
    },
    "matus51": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1378,
        "ac": 1378,
        "abc": -2704,
        "a": -52,
        "b": -1377,
        "bc": 2703,
        "c": -1326,
        "ad": 51,
        "bd": 51,
        "abd": -51,
        "cd": -51
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1326/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1326/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "51/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "51/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2601/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-52/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-52/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "103/1"
        ],
        [
          "ci",
          0,
          "-2703/1"
        ],
        [
          "apply",
          "matus50",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_51 by induction (copy of a over bc; M_50 applied to (ar, br, cr, d))"
    },
    "matus52": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1431,
        "ac": 1431,
        "abc": -2809,
        "a": -53,
        "b": -1430,
        "bc": 2808,
        "c": -1378,
        "ad": 52,
        "bd": 52,
        "abd": -52,
        "cd": -52
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "52/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "52/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2704/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-53/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-53/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "105/1"
        ],
        [
          "ci",
          0,
          "-2808/1"
        ],
        [
          "apply",
          "matus51",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_52 by induction (copy of a over bc; M_51 applied to (ar, br, cr, d))"
    },
    "matus53": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1485,
        "ac": 1485,
        "abc": -2916,
        "a": -54,
        "b": -1484,
        "bc": 2915,
        "c": -1431,
        "ad": 53,
        "bd": 53,
        "abd": -53,
        "cd": -53
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1431/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1431/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "53/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "53/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2809/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-54/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-54/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "107/1"
        ],
        [
          "ci",
          0,
          "-2915/1"
        ],
        [
          "apply",
          "matus52",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_53 by induction (copy of a over bc; M_52 applied to (ar, br, cr, d))"
    },
    "matus54": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1540,
        "ac": 1540,
        "abc": -3025,
        "a": -55,
        "b": -1539,
        "bc": 3024,
        "c": -1485,
        "ad": 54,
        "bd": 54,
        "abd": -54,
        "cd": -54
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1485/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1485/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "54/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "54/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2916/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-55/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-55/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "109/1"
        ],
        [
          "ci",
          0,
          "-3024/1"
        ],
        [
          "apply",
          "matus53",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_54 by induction (copy of a over bc; M_53 applied to (ar, br, cr, d))"
    },
    "matus55": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1596,
        "ac": 1596,
        "abc": -3136,
        "a": -56,
        "b": -1595,
        "bc": 3135,
        "c": -1540,
        "ad": 55,
        "bd": 55,
        "abd": -55,
        "cd": -55
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1540/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1540/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "55/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "55/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3025/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-56/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-56/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "111/1"
        ],
        [
          "ci",
          0,
          "-3135/1"
        ],
        [
          "apply",
          "matus54",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_55 by induction (copy of a over bc; M_54 applied to (ar, br, cr, d))"
    },
    "matus56": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1653,
        "ac": 1653,
        "abc": -3249,
        "a": -57,
        "b": -1652,
        "bc": 3248,
        "c": -1596,
        "ad": 56,
        "bd": 56,
        "abd": -56,
        "cd": -56
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1596/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1596/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "56/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "56/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3136/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-57/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-57/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "113/1"
        ],
        [
          "ci",
          0,
          "-3248/1"
        ],
        [
          "apply",
          "matus55",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_56 by induction (copy of a over bc; M_55 applied to (ar, br, cr, d))"
    },
    "matus57": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1711,
        "ac": 1711,
        "abc": -3364,
        "a": -58,
        "b": -1710,
        "bc": 3363,
        "c": -1653,
        "ad": 57,
        "bd": 57,
        "abd": -57,
        "cd": -57
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1653/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1653/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "57/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "57/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3249/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-58/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-58/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "115/1"
        ],
        [
          "ci",
          0,
          "-3363/1"
        ],
        [
          "apply",
          "matus56",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_57 by induction (copy of a over bc; M_56 applied to (ar, br, cr, d))"
    },
    "matus58": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1770,
        "ac": 1770,
        "abc": -3481,
        "a": -59,
        "b": -1769,
        "bc": 3480,
        "c": -1711,
        "ad": 58,
        "bd": 58,
        "abd": -58,
        "cd": -58
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1711/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1711/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "58/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "58/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3364/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-59/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-59/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "117/1"
        ],
        [
          "ci",
          0,
          "-3480/1"
        ],
        [
          "apply",
          "matus57",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_58 by induction (copy of a over bc; M_57 applied to (ar, br, cr, d))"
    },
    "matus59": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1830,
        "ac": 1830,
        "abc": -3600,
        "a": -60,
        "b": -1829,
        "bc": 3599,
        "c": -1770,
        "ad": 59,
        "bd": 59,
        "abd": -59,
        "cd": -59
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1770/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1770/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "59/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "59/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3481/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-60/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-60/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "119/1"
        ],
        [
          "ci",
          0,
          "-3599/1"
        ],
        [
          "apply",
          "matus58",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_59 by induction (copy of a over bc; M_58 applied to (ar, br, cr, d))"
    },
    "matus60": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1891,
        "ac": 1891,
        "abc": -3721,
        "a": -61,
        "b": -1890,
        "bc": 3720,
        "c": -1830,
        "ad": 60,
        "bd": 60,
        "abd": -60,
        "cd": -60
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1830/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1830/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "60/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "60/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3600/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-61/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-61/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "121/1"
        ],
        [
          "ci",
          0,
          "-3720/1"
        ],
        [
          "apply",
          "matus59",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_60 by induction (copy of a over bc; M_59 applied to (ar, br, cr, d))"
    },
    "matus61": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1953,
        "ac": 1953,
        "abc": -3844,
        "a": -62,
        "b": -1952,
        "bc": 3843,
        "c": -1891,
        "ad": 61,
        "bd": 61,
        "abd": -61,
        "cd": -61
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1891/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1891/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "61/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "61/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3721/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-62/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-62/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "123/1"
        ],
        [
          "ci",
          0,
          "-3843/1"
        ],
        [
          "apply",
          "matus60",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_61 by induction (copy of a over bc; M_60 applied to (ar, br, cr, d))"
    },
    "matus62": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 2016,
        "ac": 2016,
        "abc": -3969,
        "a": -63,
        "b": -2015,
        "bc": 3968,
        "c": -1953,
        "ad": 62,
        "bd": 62,
        "abd": -62,
        "cd": -62
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1953/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1953/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "62/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "62/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3844/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-63/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-63/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "125/1"
        ],
        [
          "ci",
          0,
          "-3968/1"
        ],
        [
          "apply",
          "matus61",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_62 by induction (copy of a over bc; M_61 applied to (ar, br, cr, d))"
    },
    "dfz5": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "c",
            "d"
          ],
          "over": "ab"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        }
      ],
      "coef": {
        "a": -4,
        "b": -5,
        "ab": 7,
        "ac": 5,
        "bc": 6,
        "abc": -8,
        "c": -1,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "st",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "bt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "a",
          "t",
          "rs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "c",
          "rs",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "ars",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "a",
          "2/1"
        ],
        [
          "sub",
          "c",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abr",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abrt",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "s",
          "c",
          "1/1"
        ],
        [
          "sub",
          "r",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "r",
          "t",
          "abs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-5/2"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "rab",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "sab",
          "3/2"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tcr",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 5, w = [2, 3, 3, 2, 2, 0, 0, 2, 0], steps rs cd ab.t b acr."
    },
    "dfz7": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abr"
        }
      ],
      "coef": {
        "a": -3,
        "b": -4,
        "ab": 5,
        "ac": 6,
        "bc": 7,
        "abc": -8,
        "c": -3,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "ct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "crst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "3/2"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "crt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cdr",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "3/2"
        ],
        [
          "sub",
          "b",
          "r",
          "act",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "acdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "rt",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "t",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bcst",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-7/2"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 7, w = [2, 5, 2, 1, 2, 0, 0, 2, 0], steps rs ad bc.t c abr."
    },
    "dfz8": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        }
      ],
      "coef": {
        "a": -3,
        "b": -5,
        "ab": 6,
        "ac": 5,
        "bc": 7,
        "abc": -8,
        "c": -2,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "brt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "3/2"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abt",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "bcst",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-7/2"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 8, w = [2, 4, 3, 1, 2, 0, 0, 2, 0], steps rs ad bc.t b acr."
    },
    "dfz33": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abs"
        },
        {
          "new": "u",
          "src": [
            "b"
          ],
          "over": "acrst"
        }
      ],
      "coef": {
        "a": -9,
        "b": -7,
        "ab": 9,
        "ac": 11,
        "bc": 9,
        "abc": -11,
        "c": -2,
        "ad": 7,
        "bd": 3,
        "abd": -3,
        "cd": -3,
        "acd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "rt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dtu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "rt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "bstu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acs",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acsu",
          "2/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "6/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "atu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ast",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "btu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "b",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abds",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abdrst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcst",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abtu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcru",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "5/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrst",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "a",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcsu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abdst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcdrs",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "4/1"
        ],
        [
          "ci",
          0,
          "-9/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-3/1"
        ],
        [
          "eqlaw",
          1,
          "ts",
          "2/1"
        ],
        [
          "eqlaw",
          1,
          "tab",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tas",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabs",
          "3/1"
        ],
        [
          "ci",
          1,
          "-6/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uc",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uac",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uat",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uct",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uacs",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uast",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacrs",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacrst",
          "3/1"
        ],
        [
          "ci",
          2,
          "-3/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 33, w = [3, 5, 4, 2, 3, 0, 0, 3, 4], steps rs bd ac.t c abs.u b acrst."
    },
    "dfz35": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "adr"
        },
        {
          "new": "u",
          "src": [
            "a"
          ],
          "over": "bcrt"
        }
      ],
      "coef": {
        "a": -19,
        "b": -16,
        "ab": 18,
        "ac": 28,
        "bc": 25,
        "abc": -27,
        "c": -9,
        "ad": 17,
        "bd": 6,
        "abd": -6,
        "cd": -6,
        "acd": -11
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "2/1"
        ],
        [
          "sub",
          "a",
          "c",
          "btu",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cds",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "crsu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "t",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "dt",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "act",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acds",
          "11/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acd",
          "9/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrt",
          "4/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdrt",
          "4/1"
        ],
        [
          "sub",
          "b",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "au",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrst",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "arstu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abdu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "r",
          "6/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "2/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "atu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abct",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "acst",
          "2/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "12/1"
        ],
        [
          "sub",
          "d",
          "s",
          "artu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "u",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "cs",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "acrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abc",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acs",
          "2/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcdt",
          "2/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcdst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "3/1"
        ],
        [
          "sub",
          "s",
          "t",
          "cru",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcru",
          "2/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcds",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "11/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "20/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "1/1"
        ],
        [
          "ci",
          0,
          "-23/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-5/1"
        ],
        [
          "eqlaw",
          1,
          "td",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-10/1"
        ],
        [
          "eqlaw",
          1,
          "tad",
          "-3/1"
        ],
        [
          "eqlaw",
          1,
          "tadr",
          "12/1"
        ],
        [
          "ci",
          1,
          "-12/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ut",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ubt",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ucr",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ubct",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ucrt",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ubcrt",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 35, w = [6, 15, 10, 2, 6, 0, 0, 6, 11], steps rs bd ac.t c adr.u a bcrt."
    },
    "dfz56": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "ar"
        },
        {
          "new": "u",
          "src": [
            "c"
          ],
          "over": "abrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -5,
        "ab": 7,
        "ac": 11,
        "bc": 11,
        "abc": -13,
        "c": -6,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "crstu",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cdu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cdsu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcdrt",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "at",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acdstu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrt",
          "3/1"
        ],
        [
          "sub",
          "b",
          "s",
          "crtu",
          "2/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "ar",
          "3/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cru",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cdrt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "br",
          "2/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "arst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "cu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abct",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acru",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "5/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrst",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acdsu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "acst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "5/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "acrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "acs",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cdr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cds",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "7/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "3/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ubr",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uabrt",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 56, w = [3, 9, 2, 2, 3, 0, 0, 3, 0], steps rs bd ac.t b ar.u c abrt."
    },
    "dfz60": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "a"
          ],
          "over": "cr"
        },
        {
          "new": "u",
          "src": [
            "b"
          ],
          "over": "acrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -9,
        "ab": 11,
        "ac": 7,
        "bc": 11,
        "abc": -13,
        "c": -2,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dru",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "bru",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "6/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcru",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cr",
          "3/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcrs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcdrs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acru",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdru",
          "3/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ar",
          "2/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "bdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abdrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "7/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "bcu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "3/1"
        ],
        [
          "sub",
          "d",
          "t",
          "acru",
          "3/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "br",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcds",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcdru",
          "4/1"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "7/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tcr",
          "3/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uc",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacr",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 60, w = [3, 5, 6, 2, 3, 0, 0, 3, 0], steps rs ad bc.t a cr.u b acrt."
    },
    "dfz77": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "ar"
          ],
          "over": "bc"
        },
        {
          "new": "u",
          "src": [
            "c"
          ],
          "over": "abrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -13,
        "ab": 14,
        "ac": 15,
        "bc": 23,
        "abc": -24,
        "c": -10,
        "ad": 4,
        "bd": 4,
        "abd": -4,
        "cd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/6"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "cru",
          "2/3"
        ],
        [
          "sub",
          "a",
          "b",
          "drt",
          "5/6"
        ],
        [
          "sub",
          "a",
          "c",
          "brst",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "7/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cs",
          "1/3"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cu",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cdt",
          "5/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cst",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "bctu",
          "1/3"
        ],
        [
          "sub",
          "a",
          "s",
          "b",
          "1/6"
        ],
        [
          "sub",
          "a",
          "s",
          "cu",
          "1/3"
        ],
        [
          "sub",
          "a",
          "s",
          "rt",
          "1/6"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "38/3"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdrtu",
          "5/3"
        ],
        [
          "sub",
          "a",
          "t",
          "b",
          "13/6"
        ],
        [
          "sub",
          "a",
          "t",
          "c",
          "13/6"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcru",
          "2/3"
        ],
        [
          "sub",
          "a",
          "t",
          "cdrs",
          "1/6"
        ],
        [
          "sub",
          "a",
          "t",
          "bcdrs",
          "5/6"
        ],
        [
          "sub",
          "a",
          "u",
          "cdr",
          "1/6"
        ],
        [
          "sub",
          "a",
          "u",
          "cdt",
          "1/3"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "5/6"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "ast",
          "1/6"
        ],
        [
          "sub",
          "b",
          "r",
          "ctu",
          "1/3"
        ],
        [
          "sub",
          "b",
          "r",
          "actu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/6"
        ],
        [
          "sub",
          "b",
          "t",
          "acu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crsu",
          "2/3"
        ],
        [
          "sub",
          "b",
          "t",
          "acdrs",
          "5/3"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/6"
        ],
        [
          "sub",
          "b",
          "u",
          "acdt",
          "1/3"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrt",
          "1/6"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrst",
          "1/3"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/6"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "rt",
          "5/6"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "11/6"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "5/6"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/2"
        ],
        [
          "sub",
          "c",
          "s",
          "at",
          "1/6"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/6"
        ],
        [
          "sub",
          "c",
          "t",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abdr",
          "5/6"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "art",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "at",
          "5/6"
        ],
        [
          "sub",
          "d",
          "r",
          "bt",
          "5/6"
        ],
        [
          "sub",
          "d",
          "r",
          "cu",
          "1/6"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "31/3"
        ],
        [
          "sub",
          "d",
          "r",
          "abctu",
          "5/6"
        ],
        [
          "sub",
          "d",
          "s",
          "abcr",
          "40/3"
        ],
        [
          "sub",
          "d",
          "s",
          "bcrtu",
          "5/3"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "crs",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "abcu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "acrs",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "acru",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "bcrs",
          "5/6"
        ],
        [
          "sub",
          "d",
          "t",
          "abcrs",
          "17/6"
        ],
        [
          "sub",
          "d",
          "t",
          "acrsu",
          "1/3"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "acs",
          "1/3"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrt",
          "2/3"
        ],
        [
          "sub",
          "r",
          "t",
          "b",
          "17/6"
        ],
        [
          "sub",
          "r",
          "t",
          "c",
          "17/6"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cu",
          "1/3"
        ],
        [
          "sub",
          "r",
          "u",
          "bcs",
          "1/6"
        ],
        [
          "sub",
          "r",
          "u",
          "acds",
          "1/3"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "5/6"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "ab",
          "1/6"
        ],
        [
          "sub",
          "s",
          "t",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "8/3"
        ],
        [
          "sub",
          "s",
          "t",
          "acdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acru",
          "1/3"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "bcrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cd",
          "1/3"
        ],
        [
          "sub",
          "t",
          "u",
          "crs",
          "2/3"
        ],
        [
          "eqlaw",
          0,
          "r",
          "5/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-47/6"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-25/3"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "41/3"
        ],
        [
          "ci",
          0,
          "-15/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tbc",
          "7/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "uart",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uabrt",
          "2/1"
        ],
        [
          "ci",
          2,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 77, w = [4, 14, 9, 1, 4, 0, 0, 4, 0], steps rs ad bc.t (ar) bc.u c abrt."
    },
    "dfz107": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abs"
        },
        {
          "new": "u",
          "src": [
            "t"
          ],
          "over": "ar"
        }
      ],
      "coef": {
        "a": -12,
        "b": -13,
        "ab": 14,
        "ac": 21,
        "bc": 22,
        "abc": -23,
        "c": -9,
        "ad": 11,
        "bd": 4,
        "abd": -4,
        "cd": -4,
        "acd": -7
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "rt",
          "5/1"
        ],
        [
          "sub",
          "a",
          "b",
          "crst",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "5/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcdrs",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acs",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cst",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acds",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acdtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "8/1"
        ],
        [
          "sub",
          "b",
          "s",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdr",
          "7/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cds",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "b",
          "6/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abdu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "bdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abrst",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "u",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "acs",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "actu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "8/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcru",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcrsu",
          "4/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "crs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "bc",
          "5/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcds",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "6/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "bdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abrt",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abrs",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcrs",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "5/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "8/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "7/1"
        ],
        [
          "ci",
          0,
          "-17/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-7/1"
        ],
        [
          "eqlaw",
          1,
          "ts",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tas",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabs",
          "8/1"
        ],
        [
          "ci",
          1,
          "-8/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-4/1"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "5/1"
        ],
        [
          "ci",
          2,
          "-5/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 107, w = [4, 13, 9, 1, 4, 0, 0, 4, 7], steps rs bd ac.t c abs.u t ar."
    },
    "dfz109": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        },
        {
          "new": "u",
          "src": [
            "t"
          ],
          "over": "abr"
        }
      ],
      "coef": {
        "a": -4,
        "b": -8,
        "ab": 9,
        "ac": 9,
        "bc": 13,
        "abc": -14,
        "c": -5,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "cru",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "csu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "3/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdsu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "r",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "u",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "s",
          "brt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcru",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdrt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "a",
          "u",
          "bcd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "as",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "u",
          "cdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "ru",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "s",
          "au",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abdrsu",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "u",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bct",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bcsu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abctu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "7/1"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "2/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcru",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abrsu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "abct",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "r",
          "u",
          "bcs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "bcdr",
          "2/1"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abrs",
          "1/2"
        ],
        [
          "sub",
          "t",
          "u",
          "abcrs",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "r",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "6/1"
        ],
        [
          "ci",
          0,
          "-10/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "2/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "3/1"
        ],
        [
          "ci",
          1,
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uabr",
          "2/1"
        ],
        [
          "ci",
          2,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 109, w = [3, 8, 5, 1, 3, 0, 0, 3, 0], steps rs ad bc.t b acr.u t abr."
    }
  }
}


==> anc/certificates/record.json <==
{
  "slopes": [
    [
      1,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "steps": [
    {
      "U": [
        0
      ],
      "V": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1
      ],
      "V": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1
      ],
      "V": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "V": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    }
  ],
  "extra": [
    [
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      -1,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ]
  ],
  "eqlaw": [
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          28
        ],
        [
          "amb",
          2
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          11
        ],
        [
          "amb",
          31
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          0
        ],
        [
          "amb",
          13
        ],
        [
          "amb",
          22
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          16
        ],
        [
          "amb",
          17
        ],
        [
          "amb",
          28
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          28
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          28
        ],
        [
          "amb",
          2
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          28
        ],
        [
          "amb",
          6
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          12
        ],
        [
          "amb",
          14
        ],
        [
          "amb",
          29
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          11
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          29
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          28
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          16
        ],
        [
          "amb",
          28
        ],
        [
          "amb",
          38
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          29
        ],
        [
          "amb",
          6
        ],
        [
          "amb",
          8
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          29
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          13
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          28
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          39
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          29
        ],
        [
          "amb",
          2
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          20
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          39
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          12
        ],
        [
          "amb",
          14
        ],
        [
          "amb",
          40
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          "amb",
          11
        ],
        [
          "amb",
          13
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          14
        ],
        [
          "amb",
          29
        ],
        [
          "amb",
          8
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          0
        ],
        [
          "amb",
          13
        ],
        [
          "amb",
          28
        ],
        [
          "amb",
          2
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          25
        ],
        [
          "amb",
          28
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          0
        ],
        [
          "amb",
          29
        ],
        [
          "amb",
          40
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          0
        ],
        [
          "amb",
          21
        ],
        [
          "amb",
          26
        ],
        [
          "amb",
          29
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          40
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          15
        ],
        [
          "amb",
          29
        ],
        [
          "amb",
          2
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          2
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          "amb",
          28
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          "amb",
          28
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          2
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 7,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          "amb",
          29
        ],
        [
          "amb",
          6
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          "amb",
          22
        ],
        [
          "amb",
          29
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 8,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    }
  ],
  "rows": [
    {
      "type": "ci",
      "step": 0,
      "mult": "-56250986653557286/114631769327023765"
    },
    {
      "type": "ci",
      "step": 1,
      "mult": "-20599373686234924/114631769327023765"
    },
    {
      "type": "ci",
      "step": 2,
      "mult": "-3443475162912878/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "2689047457181343/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "3834734408721808/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "3643859574513967/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "23270762609177/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        13
      ],
      "mult": "1738250954535741/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        16
      ],
      "mult": "296360033802067/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        20
      ],
      "mult": "2595593562716387/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "10850632963741/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "18333702658331446/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "2180563179167298/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "3159536346378263/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "316293390781414/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        24
      ],
      "mult": "481917487846214/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "57459041652961/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        32
      ],
      "mult": "23270762609177/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        35
      ],
      "mult": "96290948091281/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "17641361090156473/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "1966987888186137/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "2138791842109736/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "371205344172269/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "14995004576281/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        33
      ],
      "mult": "469222385343297/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "160239450472546/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        9
      ],
      "mult": "7089522358473/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "228020134012349/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "3058637840369927/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "2286257268787692/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "469222385343297/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "481917487846214/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        28
      ],
      "mult": "121002418679581/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        35
      ],
      "mult": "35770883719602/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "479810827467966/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        26
      ],
      "mult": "142555535797227/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "382192576570349/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "97825870100833/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "531844615397362/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "7089522358473/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "684715897156831/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "1590276926412053/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        42
      ],
      "mult": "371205344172269/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "807100137993408/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "372316388186109/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        8
      ],
      "mult": "765081041415534/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        11
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "52114513545541/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        18
      ],
      "mult": "23270762609177/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        31
      ],
      "mult": "98541047058845/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        4
      ],
      "mult": "60028171419798/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        7
      ],
      "mult": "233962816777297/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "765081041415534/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "202709653731797/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        23
      ],
      "mult": "2533306443879432/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        38
      ],
      "mult": "67803251025607/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        41
      ],
      "mult": "371205344172269/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "2533306443879432/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        22
      ],
      "mult": "45711356555292/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        37
      ],
      "mult": "287546315556169/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "577501773055617/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        2
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "1303299650014594/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        4
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "1267712149283967/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        6
      ],
      "j": [
        "amb",
        7
      ],
      "mult": "138353571408812/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        6
      ],
      "j": [
        "amb",
        32
      ],
      "mult": "30982402209528/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        6
      ],
      "j": [
        "amb",
        38
      ],
      "mult": "92808272874351/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        11
      ],
      "j": [
        "amb",
        14
      ],
      "mult": "288715532454246/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        11
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "751006941585504/114631769327023765"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        "amb",
        14
      ],
      "j": [
        "amb",
        39
      ],
      "mult": "668519704421783/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "6137924494231/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        29
      ],
      "mult": "320009309114911/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "285174343143037/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "460641826999691/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "513688699236274/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "47808684974376/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "1972079424697/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "197965289200164/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "161302180157171/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "65697315386666/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "159129450552133/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "44259366266428/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "395607073096136/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "241331091693227/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "35856513730782/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "69487183115117/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "197476053283561/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "25310480280552/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "989001319869436/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "592465634037634/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "238371640898504/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "1332216105903547/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "53904187771691/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "1214119928516194/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "16861601926178/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "9655927319647/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "663954197401422/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          4
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "265548064140753/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "68475366405465/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "2064577169467806/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "4247391012490209/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3673611522631953/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          7
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "372316388186109/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "107412181480637/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          8
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "228020134012349/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          9
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "7089522358473/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          11
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "207944494807950/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "85827511285280/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "233962816777297/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          14
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "471728446970926/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          16
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "45711356555292/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          16
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "67803251025607/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "25310480280552/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "680618926037808/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ]
      ],
      "i": [
        "amb",
        26
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "65707451085614/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "25310480280552/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          18
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "23270762609177/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "60028171419798/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "160239450472546/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "55324207833035/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "104895289336857/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "1574228454974583/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "85029298441383/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "348317830001682/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "11156444412220/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "312764212965099/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "42845164640463/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "35553617036583/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          20
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "3209694287494/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          16
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3209694287494/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          23
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2437015495788151/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          23
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "96290948091281/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          15
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2437015495788151/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          1
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "25310480280552/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "83362302010959/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "899019881953878/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          24
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "481917487846214/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "323748193646234/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          25
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "9491430105207/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          26
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "25217159571983/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          26
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "16469737937312/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "426640658642937/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "6181269541794/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        32
      ],
      "mult": "5055915407497/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "84050520317837/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        "amb",
        2
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "13196600537526/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "395607073096136/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "12046738993468/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "185425690866009/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "42399201417057/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "228020134012349/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "228020134012349/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "98127099596793/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "82204052574596/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "456040268024698/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "55365325092737/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "58868939354369/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          31
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "98541047058845/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "339341709921779/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          11
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "20037463555437/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          32
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        0
      ],
      "mult": "10850632963741/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          33
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "87029808772948/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          33
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "382192576570349/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "308445105752214/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "41043900444717/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          35
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "85744914641051/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          17
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "65707451085614/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "53562013319644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          9
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "58617928727141/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          31
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "91017931366166/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "228020134012349/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10850632963741/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          37
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "25310480280552/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "170561092359388/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "164423167865157/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          38
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "35770883719602/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          38
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "99214746335552/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          0
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10850632963741/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "413044377424353/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          39
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "1175228328773266/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          39
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "98541047058845/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          6
        ],
        [
          "amb",
          17
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "25310480280552/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "75931440841656/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "495206418137171/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "147556886839051/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          1
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "65707451085614/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          40
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "1590276926412053/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          40
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "577501773055617/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          40
        ]
      ],
      "i": [
        "amb",
        14
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "39258160242424/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          40
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "14995004576281/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          14
        ],
        [
          "amb",
          40
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "39258160242424/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          14
        ],
        [
          "amb",
          40
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "39258160242424/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          20
        ],
        [
          "amb",
          40
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "1574228454974583/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "393213853359/1381105654542455"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          41
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "371205344172269/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "67803251025607/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "345894863891717/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ],
        [
          "amb",
          32
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "5055915407497/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          42
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "371205344172269/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "35553617036583/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "371205344172269/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "43577225751292/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "dfz7",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            4,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            41
          ]
        ]
      ],
      "mult": "11064841566607/22926353865404753"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            39
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            17
          ]
        ]
      ],
      "mult": "8436826760184/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            6
          ]
        ]
      ],
      "mult": "3857521237694/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              0,
              1
            ]
          ],
          [
            4,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "102815035250738/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            3,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            25
          ]
        ]
      ],
      "mult": "52274121086701/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            5,
            [
              1,
              -1
            ]
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            5,
            [
              1,
              1
            ]
          ]
        ],
        [
          [
            5,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            5
          ]
        ]
      ],
      "mult": "9490299000349/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "dfz7",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            6
          ]
        ],
        [
          [
            "amb",
            28
          ],
          [
            "amb",
            32
          ]
        ]
      ],
      "mult": "6181269541794/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "dfz109",
      "args": [
        [
          [
            "amb",
            2
          ]
        ],
        [
          [
            "amb",
            12
          ]
        ],
        [
          [
            0,
            [
              1,
              0
            ]
          ]
        ],
        [
          [
            "amb",
            22
          ]
        ]
      ],
      "mult": "11851205678861/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "dfz60",
      "args": [
        [
          [
            "amb",
            13
          ]
        ],
        [
          [
            "amb",
            14
          ]
        ],
        [
          [
            "amb",
            12
          ]
        ],
        [
          [
            5,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            39
          ]
        ]
      ],
      "mult": "192500591018539/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "matus17",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            26
          ]
        ],
        [
          [
            1,
            [
              1,
              1
            ]
          ],
          [
            4,
            [
              0,
              1
            ]
          ]
        ],
        [
          [
            "amb",
            2
          ],
          [
            "amb",
            9
          ]
        ],
        [
          [
            1,
            [
              0,
              1
            ]
          ]
        ]
      ],
      "mult": "46336747441/114631769327023765"
    },
    {
      "type": "lemma",
      "lemma": "matus15",
      "args": [
        [
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            2
          ]
        ],
        [
          [
            4,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            25
          ]
        ],
        [
          [
            1,
            [
              0,
              1
            ]
          ],
          [
            "amb",
            22
          ]
        ],
        [
          [
            "amb",
            28
          ]
        ]
      ],
      "mult": "351534448341/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "99772421394339/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "205221948230277/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "201599400155371/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "201599400155371/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "433253645122927/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "46880726215951/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "201599400155371/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "297479973499343/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "234344575039369/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "208844496305183/114631769327023765"
    },
    {
      "type": "ci",
      "step": 3,
      "mult": "-1198629935396556/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        16,
        [
          1,
          0
        ]
      ],
      "mult": "118236673554597/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "118236673554597/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          16,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        15,
        [
          1,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "146707570555644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        14,
        [
          1,
          0
        ]
      ],
      "mult": "82330362933177/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "146707570555644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        14,
        [
          1,
          0
        ]
      ],
      "mult": "146707570555644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "615301179223623/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "118236673554597/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "146707570555644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        13,
        [
          0,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        14,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        14,
        [
          1,
          0
        ]
      ],
      "mult": "468593608667979/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "468593608667979/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "468593608667979/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "118236673554597/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          16,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "118236673554597/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "146707570555644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          14,
          [
            1,
            1
          ]
        ],
        [
          15,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        16,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "146707570555644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            1
          ]
        ],
        [
          15,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          15,
          [
            1,
            1
          ]
        ],
        [
          16,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        14,
        [
          1,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        14,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            1
          ]
        ],
        [
          15,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            1
          ]
        ],
        [
          15,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          14,
          [
            1,
            1
          ]
        ],
        [
          15,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "73353785277822/114631769327023765"
    },
    {
      "type": "ci",
      "step": 4,
      "mult": "-615301179223623/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "615301179223623/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        14,
        [
          1,
          0
        ]
      ],
      "mult": "615301179223623/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        22,
        [
          0,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          1,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          22,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          1,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          19,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          22,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        19,
        [
          1,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          22,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "1054603345023/22926353865404753"
    },
    {
      "type": "ci",
      "step": 5,
      "mult": "-3163810035069/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "3163810035069/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "3163810035069/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "3163810035069/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        11,
        [
          1,
          1
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        11,
        [
          1,
          1
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "8430800963089/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        7,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "8430800963089/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "10850632963741/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "32745174883998/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "10850632963741/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "10850632963741/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          44
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        44
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          29
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "32804230924384/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "32804230924384/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        11,
        [
          1,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        11,
        [
          1,
          1
        ]
      ],
      "mult": "18482281099103/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "18482281099103/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "48537125911288/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        11,
        [
          1,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "11237184949291/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "11237184949291/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "24268562955644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "24268562955644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "18482281099103/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "18482281099103/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        "amb",
        44
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        7,
        [
          0,
          1
        ]
      ],
      "mult": "22809748662373/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "22809748662373/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "32804230924384/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "95663306660953/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "29181682849478/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "29181682849478/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "32804230924384/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "32804230924384/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "24268562955644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "24268562955644/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "18482281099103/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "18482281099103/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "58363365698956/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "18482281099103/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "18482281099103/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ],
        [
          "amb",
          9
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "11237184949291/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "11237184949291/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          12
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        11,
        [
          1,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "5786281856541/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          44
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          2
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "6010968962437/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          28
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          22
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "3622548074906/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          16,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          1
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          1
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          1
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "28470897001047/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        29,
        [
          1,
          1
        ]
      ],
      "mult": "58868939354369/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        25,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "58868939354369/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        50
      ],
      "mult": "98127099596793/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        25,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        21
      ],
      "mult": "98127099596793/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        25,
        [
          1,
          1
        ]
      ],
      "mult": "98127099596793/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        27,
        [
          1,
          1
        ]
      ],
      "mult": "58868939354369/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          50
        ]
      ],
      "i": [
        25,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "58868939354369/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        27,
        [
          1,
          1
        ]
      ],
      "mult": "98127099596793/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          50
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "98127099596793/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        27,
        [
          1,
          1
        ]
      ],
      "mult": "98127099596793/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          27,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "98127099596793/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          50
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "58868939354369/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          27,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "58868939354369/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          50
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "98127099596793/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          27,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          26
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "98127099596793/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          27,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "98127099596793/114631769327023765"
    },
    {
      "type": "ci",
      "step": 6,
      "mult": "-203539972213970/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          0,
          1
        ]
      ],
      "mult": "203539972213970/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          0,
          1
        ]
      ],
      "mult": "203539972213970/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          0,
          1
        ]
      ],
      "mult": "203539972213970/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          0,
          1
        ]
      ],
      "mult": "203539972213970/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        27,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        25,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        50
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        25,
        [
          1,
          1
        ]
      ],
      "j": [
        "amb",
        17
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        25,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        29,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          50
        ]
      ],
      "i": [
        25,
        [
          0,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        29,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          50
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        29,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          29,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          50
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          29,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          29
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          50
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          29,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          25
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "228020134012349/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          29,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "228020134012349/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        51
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        34,
        [
          1,
          0
        ]
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        51
      ],
      "mult": "200134651354067/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "200134651354067/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        33,
        [
          1,
          1
        ]
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        5,
        [
          1,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "200134651354067/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "200134651354067/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "9655927319647/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        31,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "104895289336857/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        51
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        12
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          33,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "9655927319647/45852707730809506"
    },
    {
      "type": "ci",
      "step": 7,
      "mult": "-514820519364638/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "514820519364638/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "514820519364638/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "514820519364638/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "514820519364638/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            0
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        25,
        [
          0,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "514820519364638/22926353865404753"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          0,
          1
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        36,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        38,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          0,
          1
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        38,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          11
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          52
        ]
      ],
      "i": [
        38,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          13
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          "amb",
          53
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          38,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        25
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        11
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          52
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          11
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          53
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          13
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          37,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          37,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        40,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          40,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "541785182665749/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          5
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "541785182665749/229263538654047530"
    },
    {
      "type": "ci",
      "step": 8,
      "mult": "-1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        14,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            0
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        25,
        [
          0,
          1
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            0
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        25,
        [
          0,
          1
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            0
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          25,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        36,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          14,
          [
            1,
            0
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          25,
          [
            0,
            1
          ]
        ],
        [
          36,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        40,
        [
          1,
          0
        ]
      ],
      "mult": "1625355547997247/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        55
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          25,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        40
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        25,
        [
          0,
          1
        ]
      ],
      "mult": "39258160242424/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        25,
        [
          1,
          1
        ]
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        25,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          37
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        25,
        [
          0,
          1
        ]
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          55
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          55
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          55
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          25,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          40
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          25,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          40
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "19629080121212/114631769327023765"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          28
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        30,
        [
          1,
          0
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        34,
        [
          1,
          0
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        51
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        6
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        30,
        [
          1,
          1
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        30,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          0,
          1
        ]
      ],
      "j": [
        31,
        [
          0,
          1
        ]
      ],
      "mult": "95239362017210/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          30,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          51
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          34,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          6
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "47619681008605/22926353865404753"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        44
      ],
      "mult": "11237184949291/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          "amb",
          21
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        "amb",
        2
      ],
      "mult": "11237184949291/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        7,
        [
          0,
          1
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          "amb",
          0
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          0
        ]
      ],
      "mult": "35553617036583/229263538654047530"
    },
    {
      "type": "lemma",
      "lemma": "dfz8",
      "args": [
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            3,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            31
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              1
            ]
          ],
          [
            "amb",
            0
          ]
        ],
        [
          [
            0,
            [
              1,
              1
            ]
          ],
          [
            2,
            [
              1,
              0
            ]
          ],
          [
            "amb",
            13
          ],
          [
            "amb",
            14
          ]
        ],
        [
          [
            "amb",
            25
          ]
        ]
      ],
      "mult": "94536250315807/114631769327023765"
    }
  ],
  "lambda": {
    "1,0": "80908638342740092/114631769327023765",
    "0,1": "74518340847137328/114631769327023765",
    "1,1": "53930565379970708/114631769327023765"
  },
  "claimed_C": "209357544569848128/114631769327023765",
  "lemmas": {
    "matus1": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 3,
        "ac": 3,
        "abc": -4,
        "a": -2,
        "b": -2,
        "bc": 3,
        "c": -1,
        "ad": 1,
        "bd": 1,
        "abd": -1,
        "cd": -1
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "c",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "3/1"
        ],
        [
          "ci",
          0,
          "-3/1"
        ]
      ],
      "source": "Matus M_1 by induction (copy of a over bc; M_0 applied to (ar, br, cr, d))"
    },
    "matus2": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 6,
        "ac": 6,
        "abc": -9,
        "a": -3,
        "b": -5,
        "bc": 8,
        "c": -3,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "2/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "4/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "apply",
          "matus1",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_2 by induction (copy of a over bc; M_1 applied to (ar, br, cr, d))"
    },
    "matus3": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 10,
        "ac": 10,
        "abc": -16,
        "a": -4,
        "b": -9,
        "bc": 15,
        "c": -6,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "6/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "3/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "3/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "9/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "7/1"
        ],
        [
          "ci",
          0,
          "-15/1"
        ],
        [
          "apply",
          "matus2",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_3 by induction (copy of a over bc; M_2 applied to (ar, br, cr, d))"
    },
    "matus4": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 15,
        "ac": 15,
        "abc": -25,
        "a": -5,
        "b": -14,
        "bc": 24,
        "c": -10,
        "ad": 4,
        "bd": 4,
        "abd": -4,
        "cd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "10/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "10/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "4/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "16/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "9/1"
        ],
        [
          "ci",
          0,
          "-24/1"
        ],
        [
          "apply",
          "matus3",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_4 by induction (copy of a over bc; M_3 applied to (ar, br, cr, d))"
    },
    "matus5": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 21,
        "ac": 21,
        "abc": -36,
        "a": -6,
        "b": -20,
        "bc": 35,
        "c": -15,
        "ad": 5,
        "bd": 5,
        "abd": -5,
        "cd": -5
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "15/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "15/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "5/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "5/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "25/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "11/1"
        ],
        [
          "ci",
          0,
          "-35/1"
        ],
        [
          "apply",
          "matus4",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_5 by induction (copy of a over bc; M_4 applied to (ar, br, cr, d))"
    },
    "matus6": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 28,
        "ac": 28,
        "abc": -49,
        "a": -7,
        "b": -27,
        "bc": 48,
        "c": -21,
        "ad": 6,
        "bd": 6,
        "abd": -6,
        "cd": -6
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "21/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "21/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "6/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "36/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-7/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-7/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "13/1"
        ],
        [
          "ci",
          0,
          "-48/1"
        ],
        [
          "apply",
          "matus5",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_6 by induction (copy of a over bc; M_5 applied to (ar, br, cr, d))"
    },
    "matus7": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 36,
        "ac": 36,
        "abc": -64,
        "a": -8,
        "b": -35,
        "bc": 63,
        "c": -28,
        "ad": 7,
        "bd": 7,
        "abd": -7,
        "cd": -7
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "28/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "28/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "7/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "7/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "7/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "49/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "15/1"
        ],
        [
          "ci",
          0,
          "-63/1"
        ],
        [
          "apply",
          "matus6",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_7 by induction (copy of a over bc; M_6 applied to (ar, br, cr, d))"
    },
    "matus8": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 45,
        "ac": 45,
        "abc": -81,
        "a": -9,
        "b": -44,
        "bc": 80,
        "c": -36,
        "ad": 8,
        "bd": 8,
        "abd": -8,
        "cd": -8
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "36/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "36/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "8/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "8/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "64/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "17/1"
        ],
        [
          "ci",
          0,
          "-80/1"
        ],
        [
          "apply",
          "matus7",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_8 by induction (copy of a over bc; M_7 applied to (ar, br, cr, d))"
    },
    "matus9": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 55,
        "ac": 55,
        "abc": -100,
        "a": -10,
        "b": -54,
        "bc": 99,
        "c": -45,
        "ad": 9,
        "bd": 9,
        "abd": -9,
        "cd": -9
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "45/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "45/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "9/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "9/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "9/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "81/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-10/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-10/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "19/1"
        ],
        [
          "ci",
          0,
          "-99/1"
        ],
        [
          "apply",
          "matus8",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_9 by induction (copy of a over bc; M_8 applied to (ar, br, cr, d))"
    },
    "matus10": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 66,
        "ac": 66,
        "abc": -121,
        "a": -11,
        "b": -65,
        "bc": 120,
        "c": -55,
        "ad": 10,
        "bd": 10,
        "abd": -10,
        "cd": -10
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "55/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "55/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "10/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "10/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "10/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "100/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-11/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-11/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "21/1"
        ],
        [
          "ci",
          0,
          "-120/1"
        ],
        [
          "apply",
          "matus9",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_10 by induction (copy of a over bc; M_9 applied to (ar, br, cr, d))"
    },
    "matus11": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 78,
        "ac": 78,
        "abc": -144,
        "a": -12,
        "b": -77,
        "bc": 143,
        "c": -66,
        "ad": 11,
        "bd": 11,
        "abd": -11,
        "cd": -11
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "66/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "66/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "11/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "11/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "121/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-12/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-12/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "23/1"
        ],
        [
          "ci",
          0,
          "-143/1"
        ],
        [
          "apply",
          "matus10",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_11 by induction (copy of a over bc; M_10 applied to (ar, br, cr, d))"
    },
    "matus12": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 91,
        "ac": 91,
        "abc": -169,
        "a": -13,
        "b": -90,
        "bc": 168,
        "c": -78,
        "ad": 12,
        "bd": 12,
        "abd": -12,
        "cd": -12
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "78/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "78/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "12/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "12/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "144/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "25/1"
        ],
        [
          "ci",
          0,
          "-168/1"
        ],
        [
          "apply",
          "matus11",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_12 by induction (copy of a over bc; M_11 applied to (ar, br, cr, d))"
    },
    "matus13": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 105,
        "ac": 105,
        "abc": -196,
        "a": -14,
        "b": -104,
        "bc": 195,
        "c": -91,
        "ad": 13,
        "bd": 13,
        "abd": -13,
        "cd": -13
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "91/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "91/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "13/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "13/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "13/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "169/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-14/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-14/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "27/1"
        ],
        [
          "ci",
          0,
          "-195/1"
        ],
        [
          "apply",
          "matus12",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_13 by induction (copy of a over bc; M_12 applied to (ar, br, cr, d))"
    },
    "matus14": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 120,
        "ac": 120,
        "abc": -225,
        "a": -15,
        "b": -119,
        "bc": 224,
        "c": -105,
        "ad": 14,
        "bd": 14,
        "abd": -14,
        "cd": -14
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "105/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "105/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "14/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "14/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "14/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "196/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-15/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-15/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "29/1"
        ],
        [
          "ci",
          0,
          "-224/1"
        ],
        [
          "apply",
          "matus13",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_14 by induction (copy of a over bc; M_13 applied to (ar, br, cr, d))"
    },
    "matus15": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 136,
        "ac": 136,
        "abc": -256,
        "a": -16,
        "b": -135,
        "bc": 255,
        "c": -120,
        "ad": 15,
        "bd": 15,
        "abd": -15,
        "cd": -15
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "120/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "120/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "15/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "15/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "15/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "225/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-16/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-16/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "31/1"
        ],
        [
          "ci",
          0,
          "-255/1"
        ],
        [
          "apply",
          "matus14",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_15 by induction (copy of a over bc; M_14 applied to (ar, br, cr, d))"
    },
    "matus16": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 153,
        "ac": 153,
        "abc": -289,
        "a": -17,
        "b": -152,
        "bc": 288,
        "c": -136,
        "ad": 16,
        "bd": 16,
        "abd": -16,
        "cd": -16
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "136/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "136/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "16/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "16/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "16/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "256/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-17/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-17/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "33/1"
        ],
        [
          "ci",
          0,
          "-288/1"
        ],
        [
          "apply",
          "matus15",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_16 by induction (copy of a over bc; M_15 applied to (ar, br, cr, d))"
    },
    "matus17": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 171,
        "ac": 171,
        "abc": -324,
        "a": -18,
        "b": -170,
        "bc": 323,
        "c": -153,
        "ad": 17,
        "bd": 17,
        "abd": -17,
        "cd": -17
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "153/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "153/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "17/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "17/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "17/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "289/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "35/1"
        ],
        [
          "ci",
          0,
          "-323/1"
        ],
        [
          "apply",
          "matus16",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_17 by induction (copy of a over bc; M_16 applied to (ar, br, cr, d))"
    },
    "matus18": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 190,
        "ac": 190,
        "abc": -361,
        "a": -19,
        "b": -189,
        "bc": 360,
        "c": -171,
        "ad": 18,
        "bd": 18,
        "abd": -18,
        "cd": -18
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "171/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "171/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "18/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "18/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "18/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "324/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-19/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-19/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "37/1"
        ],
        [
          "ci",
          0,
          "-360/1"
        ],
        [
          "apply",
          "matus17",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_18 by induction (copy of a over bc; M_17 applied to (ar, br, cr, d))"
    },
    "matus19": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 210,
        "ac": 210,
        "abc": -400,
        "a": -20,
        "b": -209,
        "bc": 399,
        "c": -190,
        "ad": 19,
        "bd": 19,
        "abd": -19,
        "cd": -19
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "190/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "190/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "19/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "19/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "19/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "361/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-20/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-20/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "39/1"
        ],
        [
          "ci",
          0,
          "-399/1"
        ],
        [
          "apply",
          "matus18",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_19 by induction (copy of a over bc; M_18 applied to (ar, br, cr, d))"
    },
    "matus20": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 231,
        "ac": 231,
        "abc": -441,
        "a": -21,
        "b": -230,
        "bc": 440,
        "c": -210,
        "ad": 20,
        "bd": 20,
        "abd": -20,
        "cd": -20
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "210/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "210/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "20/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "20/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "20/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "400/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-21/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-21/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "41/1"
        ],
        [
          "ci",
          0,
          "-440/1"
        ],
        [
          "apply",
          "matus19",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_20 by induction (copy of a over bc; M_19 applied to (ar, br, cr, d))"
    },
    "matus21": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 253,
        "ac": 253,
        "abc": -484,
        "a": -22,
        "b": -252,
        "bc": 483,
        "c": -231,
        "ad": 21,
        "bd": 21,
        "abd": -21,
        "cd": -21
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "231/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "231/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "21/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "21/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "21/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "441/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-22/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-22/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "43/1"
        ],
        [
          "ci",
          0,
          "-483/1"
        ],
        [
          "apply",
          "matus20",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_21 by induction (copy of a over bc; M_20 applied to (ar, br, cr, d))"
    },
    "matus22": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 276,
        "ac": 276,
        "abc": -529,
        "a": -23,
        "b": -275,
        "bc": 528,
        "c": -253,
        "ad": 22,
        "bd": 22,
        "abd": -22,
        "cd": -22
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "253/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "253/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "22/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "22/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "22/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "484/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-23/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-23/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "45/1"
        ],
        [
          "ci",
          0,
          "-528/1"
        ],
        [
          "apply",
          "matus21",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_22 by induction (copy of a over bc; M_21 applied to (ar, br, cr, d))"
    },
    "matus23": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 300,
        "ac": 300,
        "abc": -576,
        "a": -24,
        "b": -299,
        "bc": 575,
        "c": -276,
        "ad": 23,
        "bd": 23,
        "abd": -23,
        "cd": -23
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "276/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "276/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "23/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "23/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "23/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "529/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-24/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-24/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "47/1"
        ],
        [
          "ci",
          0,
          "-575/1"
        ],
        [
          "apply",
          "matus22",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_23 by induction (copy of a over bc; M_22 applied to (ar, br, cr, d))"
    },
    "matus24": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 325,
        "ac": 325,
        "abc": -625,
        "a": -25,
        "b": -324,
        "bc": 624,
        "c": -300,
        "ad": 24,
        "bd": 24,
        "abd": -24,
        "cd": -24
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "300/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "300/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "24/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "24/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "24/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "576/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-25/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-25/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "49/1"
        ],
        [
          "ci",
          0,
          "-624/1"
        ],
        [
          "apply",
          "matus23",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_24 by induction (copy of a over bc; M_23 applied to (ar, br, cr, d))"
    },
    "matus25": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 351,
        "ac": 351,
        "abc": -676,
        "a": -26,
        "b": -350,
        "bc": 675,
        "c": -325,
        "ad": 25,
        "bd": 25,
        "abd": -25,
        "cd": -25
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "325/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "325/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "25/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "25/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "25/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "625/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-26/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-26/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "51/1"
        ],
        [
          "ci",
          0,
          "-675/1"
        ],
        [
          "apply",
          "matus24",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_25 by induction (copy of a over bc; M_24 applied to (ar, br, cr, d))"
    },
    "matus26": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 378,
        "ac": 378,
        "abc": -729,
        "a": -27,
        "b": -377,
        "bc": 728,
        "c": -351,
        "ad": 26,
        "bd": 26,
        "abd": -26,
        "cd": -26
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "351/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "351/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "26/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "26/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "26/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "676/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-27/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-27/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "53/1"
        ],
        [
          "ci",
          0,
          "-728/1"
        ],
        [
          "apply",
          "matus25",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_26 by induction (copy of a over bc; M_25 applied to (ar, br, cr, d))"
    },
    "matus27": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 406,
        "ac": 406,
        "abc": -784,
        "a": -28,
        "b": -405,
        "bc": 783,
        "c": -378,
        "ad": 27,
        "bd": 27,
        "abd": -27,
        "cd": -27
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "27/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "27/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "27/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "729/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-28/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-28/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "55/1"
        ],
        [
          "ci",
          0,
          "-783/1"
        ],
        [
          "apply",
          "matus26",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_27 by induction (copy of a over bc; M_26 applied to (ar, br, cr, d))"
    },
    "matus28": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 435,
        "ac": 435,
        "abc": -841,
        "a": -29,
        "b": -434,
        "bc": 840,
        "c": -406,
        "ad": 28,
        "bd": 28,
        "abd": -28,
        "cd": -28
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "406/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "406/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "28/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "28/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "28/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "784/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-29/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-29/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "57/1"
        ],
        [
          "ci",
          0,
          "-840/1"
        ],
        [
          "apply",
          "matus27",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_28 by induction (copy of a over bc; M_27 applied to (ar, br, cr, d))"
    },
    "matus29": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 465,
        "ac": 465,
        "abc": -900,
        "a": -30,
        "b": -464,
        "bc": 899,
        "c": -435,
        "ad": 29,
        "bd": 29,
        "abd": -29,
        "cd": -29
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "435/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "435/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "29/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "29/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "29/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "841/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-30/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-30/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "59/1"
        ],
        [
          "ci",
          0,
          "-899/1"
        ],
        [
          "apply",
          "matus28",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_29 by induction (copy of a over bc; M_28 applied to (ar, br, cr, d))"
    },
    "matus30": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 496,
        "ac": 496,
        "abc": -961,
        "a": -31,
        "b": -495,
        "bc": 960,
        "c": -465,
        "ad": 30,
        "bd": 30,
        "abd": -30,
        "cd": -30
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "465/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "465/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "30/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "30/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "30/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "900/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-31/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-31/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "61/1"
        ],
        [
          "ci",
          0,
          "-960/1"
        ],
        [
          "apply",
          "matus29",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_30 by induction (copy of a over bc; M_29 applied to (ar, br, cr, d))"
    },
    "matus31": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 528,
        "ac": 528,
        "abc": -1024,
        "a": -32,
        "b": -527,
        "bc": 1023,
        "c": -496,
        "ad": 31,
        "bd": 31,
        "abd": -31,
        "cd": -31
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "496/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "496/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "31/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "31/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "31/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "961/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-32/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-32/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "63/1"
        ],
        [
          "ci",
          0,
          "-1023/1"
        ],
        [
          "apply",
          "matus30",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_31 by induction (copy of a over bc; M_30 applied to (ar, br, cr, d))"
    },
    "matus32": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 561,
        "ac": 561,
        "abc": -1089,
        "a": -33,
        "b": -560,
        "bc": 1088,
        "c": -528,
        "ad": 32,
        "bd": 32,
        "abd": -32,
        "cd": -32
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "528/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "528/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "32/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "32/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "32/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1024/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-33/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-33/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "65/1"
        ],
        [
          "ci",
          0,
          "-1088/1"
        ],
        [
          "apply",
          "matus31",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_32 by induction (copy of a over bc; M_31 applied to (ar, br, cr, d))"
    },
    "matus33": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 595,
        "ac": 595,
        "abc": -1156,
        "a": -34,
        "b": -594,
        "bc": 1155,
        "c": -561,
        "ad": 33,
        "bd": 33,
        "abd": -33,
        "cd": -33
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "561/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "561/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "33/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "33/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "33/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1089/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-34/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-34/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "67/1"
        ],
        [
          "ci",
          0,
          "-1155/1"
        ],
        [
          "apply",
          "matus32",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_33 by induction (copy of a over bc; M_32 applied to (ar, br, cr, d))"
    },
    "matus34": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 630,
        "ac": 630,
        "abc": -1225,
        "a": -35,
        "b": -629,
        "bc": 1224,
        "c": -595,
        "ad": 34,
        "bd": 34,
        "abd": -34,
        "cd": -34
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "595/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "595/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "34/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "34/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "34/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1156/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-35/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-35/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "69/1"
        ],
        [
          "ci",
          0,
          "-1224/1"
        ],
        [
          "apply",
          "matus33",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_34 by induction (copy of a over bc; M_33 applied to (ar, br, cr, d))"
    },
    "matus35": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 666,
        "ac": 666,
        "abc": -1296,
        "a": -36,
        "b": -665,
        "bc": 1295,
        "c": -630,
        "ad": 35,
        "bd": 35,
        "abd": -35,
        "cd": -35
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "630/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "630/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "35/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "35/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "35/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1225/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-36/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-36/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "71/1"
        ],
        [
          "ci",
          0,
          "-1295/1"
        ],
        [
          "apply",
          "matus34",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_35 by induction (copy of a over bc; M_34 applied to (ar, br, cr, d))"
    },
    "matus36": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 703,
        "ac": 703,
        "abc": -1369,
        "a": -37,
        "b": -702,
        "bc": 1368,
        "c": -666,
        "ad": 36,
        "bd": 36,
        "abd": -36,
        "cd": -36
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "666/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "666/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "36/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "36/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "36/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1296/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-37/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-37/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "73/1"
        ],
        [
          "ci",
          0,
          "-1368/1"
        ],
        [
          "apply",
          "matus35",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_36 by induction (copy of a over bc; M_35 applied to (ar, br, cr, d))"
    },
    "matus37": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 741,
        "ac": 741,
        "abc": -1444,
        "a": -38,
        "b": -740,
        "bc": 1443,
        "c": -703,
        "ad": 37,
        "bd": 37,
        "abd": -37,
        "cd": -37
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "703/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "703/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "37/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "37/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "37/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1369/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-38/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-38/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "75/1"
        ],
        [
          "ci",
          0,
          "-1443/1"
        ],
        [
          "apply",
          "matus36",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_37 by induction (copy of a over bc; M_36 applied to (ar, br, cr, d))"
    },
    "matus38": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 780,
        "ac": 780,
        "abc": -1521,
        "a": -39,
        "b": -779,
        "bc": 1520,
        "c": -741,
        "ad": 38,
        "bd": 38,
        "abd": -38,
        "cd": -38
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "741/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "741/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "38/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "38/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "38/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1444/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-39/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-39/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "77/1"
        ],
        [
          "ci",
          0,
          "-1520/1"
        ],
        [
          "apply",
          "matus37",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_38 by induction (copy of a over bc; M_37 applied to (ar, br, cr, d))"
    },
    "matus39": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 820,
        "ac": 820,
        "abc": -1600,
        "a": -40,
        "b": -819,
        "bc": 1599,
        "c": -780,
        "ad": 39,
        "bd": 39,
        "abd": -39,
        "cd": -39
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "780/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "780/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "39/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "39/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "39/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1521/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-40/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-40/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "79/1"
        ],
        [
          "ci",
          0,
          "-1599/1"
        ],
        [
          "apply",
          "matus38",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_39 by induction (copy of a over bc; M_38 applied to (ar, br, cr, d))"
    },
    "matus40": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 861,
        "ac": 861,
        "abc": -1681,
        "a": -41,
        "b": -860,
        "bc": 1680,
        "c": -820,
        "ad": 40,
        "bd": 40,
        "abd": -40,
        "cd": -40
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "820/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "820/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "40/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "40/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "40/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1600/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-41/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-41/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "81/1"
        ],
        [
          "ci",
          0,
          "-1680/1"
        ],
        [
          "apply",
          "matus39",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_40 by induction (copy of a over bc; M_39 applied to (ar, br, cr, d))"
    },
    "matus41": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 903,
        "ac": 903,
        "abc": -1764,
        "a": -42,
        "b": -902,
        "bc": 1763,
        "c": -861,
        "ad": 41,
        "bd": 41,
        "abd": -41,
        "cd": -41
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "861/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "861/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "41/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "41/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "41/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1681/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-42/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-42/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "83/1"
        ],
        [
          "ci",
          0,
          "-1763/1"
        ],
        [
          "apply",
          "matus40",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_41 by induction (copy of a over bc; M_40 applied to (ar, br, cr, d))"
    },
    "matus42": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 946,
        "ac": 946,
        "abc": -1849,
        "a": -43,
        "b": -945,
        "bc": 1848,
        "c": -903,
        "ad": 42,
        "bd": 42,
        "abd": -42,
        "cd": -42
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "903/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "903/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "42/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "42/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "42/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1764/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-43/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-43/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "85/1"
        ],
        [
          "ci",
          0,
          "-1848/1"
        ],
        [
          "apply",
          "matus41",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_42 by induction (copy of a over bc; M_41 applied to (ar, br, cr, d))"
    },
    "matus43": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 990,
        "ac": 990,
        "abc": -1936,
        "a": -44,
        "b": -989,
        "bc": 1935,
        "c": -946,
        "ad": 43,
        "bd": 43,
        "abd": -43,
        "cd": -43
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "946/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "946/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "43/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "43/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "43/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1849/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-44/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-44/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "87/1"
        ],
        [
          "ci",
          0,
          "-1935/1"
        ],
        [
          "apply",
          "matus42",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_43 by induction (copy of a over bc; M_42 applied to (ar, br, cr, d))"
    },
    "matus44": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1035,
        "ac": 1035,
        "abc": -2025,
        "a": -45,
        "b": -1034,
        "bc": 2024,
        "c": -990,
        "ad": 44,
        "bd": 44,
        "abd": -44,
        "cd": -44
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "990/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "990/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "44/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "44/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "44/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1936/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-45/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-45/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "89/1"
        ],
        [
          "ci",
          0,
          "-2024/1"
        ],
        [
          "apply",
          "matus43",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_44 by induction (copy of a over bc; M_43 applied to (ar, br, cr, d))"
    },
    "matus45": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1081,
        "ac": 1081,
        "abc": -2116,
        "a": -46,
        "b": -1080,
        "bc": 2115,
        "c": -1035,
        "ad": 45,
        "bd": 45,
        "abd": -45,
        "cd": -45
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1035/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1035/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "45/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "45/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "45/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2025/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-46/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-46/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "91/1"
        ],
        [
          "ci",
          0,
          "-2115/1"
        ],
        [
          "apply",
          "matus44",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_45 by induction (copy of a over bc; M_44 applied to (ar, br, cr, d))"
    },
    "matus46": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1128,
        "ac": 1128,
        "abc": -2209,
        "a": -47,
        "b": -1127,
        "bc": 2208,
        "c": -1081,
        "ad": 46,
        "bd": 46,
        "abd": -46,
        "cd": -46
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1081/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1081/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "46/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "46/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "46/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2116/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-47/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-47/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "93/1"
        ],
        [
          "ci",
          0,
          "-2208/1"
        ],
        [
          "apply",
          "matus45",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_46 by induction (copy of a over bc; M_45 applied to (ar, br, cr, d))"
    },
    "matus47": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1176,
        "ac": 1176,
        "abc": -2304,
        "a": -48,
        "b": -1175,
        "bc": 2303,
        "c": -1128,
        "ad": 47,
        "bd": 47,
        "abd": -47,
        "cd": -47
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1128/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1128/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "47/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "47/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "47/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2209/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-48/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-48/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "95/1"
        ],
        [
          "ci",
          0,
          "-2303/1"
        ],
        [
          "apply",
          "matus46",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_47 by induction (copy of a over bc; M_46 applied to (ar, br, cr, d))"
    },
    "matus48": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1225,
        "ac": 1225,
        "abc": -2401,
        "a": -49,
        "b": -1224,
        "bc": 2400,
        "c": -1176,
        "ad": 48,
        "bd": 48,
        "abd": -48,
        "cd": -48
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1176/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1176/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "48/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "48/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "48/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2304/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-49/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-49/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "97/1"
        ],
        [
          "ci",
          0,
          "-2400/1"
        ],
        [
          "apply",
          "matus47",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_48 by induction (copy of a over bc; M_47 applied to (ar, br, cr, d))"
    },
    "matus49": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1275,
        "ac": 1275,
        "abc": -2500,
        "a": -50,
        "b": -1274,
        "bc": 2499,
        "c": -1225,
        "ad": 49,
        "bd": 49,
        "abd": -49,
        "cd": -49
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1225/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1225/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "49/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "49/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "49/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2401/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-50/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-50/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "99/1"
        ],
        [
          "ci",
          0,
          "-2499/1"
        ],
        [
          "apply",
          "matus48",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_49 by induction (copy of a over bc; M_48 applied to (ar, br, cr, d))"
    },
    "matus50": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1326,
        "ac": 1326,
        "abc": -2601,
        "a": -51,
        "b": -1325,
        "bc": 2600,
        "c": -1275,
        "ad": 50,
        "bd": 50,
        "abd": -50,
        "cd": -50
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1275/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1275/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "50/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "50/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "50/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2500/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-51/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-51/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "101/1"
        ],
        [
          "ci",
          0,
          "-2600/1"
        ],
        [
          "apply",
          "matus49",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_50 by induction (copy of a over bc; M_49 applied to (ar, br, cr, d))"
    },
    "matus51": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1378,
        "ac": 1378,
        "abc": -2704,
        "a": -52,
        "b": -1377,
        "bc": 2703,
        "c": -1326,
        "ad": 51,
        "bd": 51,
        "abd": -51,
        "cd": -51
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1326/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1326/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "51/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "51/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "51/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2601/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-52/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-52/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "103/1"
        ],
        [
          "ci",
          0,
          "-2703/1"
        ],
        [
          "apply",
          "matus50",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_51 by induction (copy of a over bc; M_50 applied to (ar, br, cr, d))"
    },
    "matus52": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1431,
        "ac": 1431,
        "abc": -2809,
        "a": -53,
        "b": -1430,
        "bc": 2808,
        "c": -1378,
        "ad": 52,
        "bd": 52,
        "abd": -52,
        "cd": -52
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1378/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "52/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "52/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "52/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2704/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-53/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-53/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "105/1"
        ],
        [
          "ci",
          0,
          "-2808/1"
        ],
        [
          "apply",
          "matus51",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_52 by induction (copy of a over bc; M_51 applied to (ar, br, cr, d))"
    },
    "matus53": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1485,
        "ac": 1485,
        "abc": -2916,
        "a": -54,
        "b": -1484,
        "bc": 2915,
        "c": -1431,
        "ad": 53,
        "bd": 53,
        "abd": -53,
        "cd": -53
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1431/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1431/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "53/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "53/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "53/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2809/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-54/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-54/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "107/1"
        ],
        [
          "ci",
          0,
          "-2915/1"
        ],
        [
          "apply",
          "matus52",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_53 by induction (copy of a over bc; M_52 applied to (ar, br, cr, d))"
    },
    "matus54": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1540,
        "ac": 1540,
        "abc": -3025,
        "a": -55,
        "b": -1539,
        "bc": 3024,
        "c": -1485,
        "ad": 54,
        "bd": 54,
        "abd": -54,
        "cd": -54
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1485/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1485/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "54/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "54/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "54/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2916/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-55/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-55/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "109/1"
        ],
        [
          "ci",
          0,
          "-3024/1"
        ],
        [
          "apply",
          "matus53",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_54 by induction (copy of a over bc; M_53 applied to (ar, br, cr, d))"
    },
    "matus55": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1596,
        "ac": 1596,
        "abc": -3136,
        "a": -56,
        "b": -1595,
        "bc": 3135,
        "c": -1540,
        "ad": 55,
        "bd": 55,
        "abd": -55,
        "cd": -55
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1540/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1540/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "55/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "55/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "55/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3025/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-56/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-56/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "111/1"
        ],
        [
          "ci",
          0,
          "-3135/1"
        ],
        [
          "apply",
          "matus54",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_55 by induction (copy of a over bc; M_54 applied to (ar, br, cr, d))"
    },
    "matus56": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1653,
        "ac": 1653,
        "abc": -3249,
        "a": -57,
        "b": -1652,
        "bc": 3248,
        "c": -1596,
        "ad": 56,
        "bd": 56,
        "abd": -56,
        "cd": -56
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1596/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1596/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "56/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "56/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "56/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3136/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-57/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-57/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "113/1"
        ],
        [
          "ci",
          0,
          "-3248/1"
        ],
        [
          "apply",
          "matus55",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_56 by induction (copy of a over bc; M_55 applied to (ar, br, cr, d))"
    },
    "matus57": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1711,
        "ac": 1711,
        "abc": -3364,
        "a": -58,
        "b": -1710,
        "bc": 3363,
        "c": -1653,
        "ad": 57,
        "bd": 57,
        "abd": -57,
        "cd": -57
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1653/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1653/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "57/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "57/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "57/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3249/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-58/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-58/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "115/1"
        ],
        [
          "ci",
          0,
          "-3363/1"
        ],
        [
          "apply",
          "matus56",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_57 by induction (copy of a over bc; M_56 applied to (ar, br, cr, d))"
    },
    "matus58": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1770,
        "ac": 1770,
        "abc": -3481,
        "a": -59,
        "b": -1769,
        "bc": 3480,
        "c": -1711,
        "ad": 58,
        "bd": 58,
        "abd": -58,
        "cd": -58
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1711/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1711/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "58/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "58/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "58/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3364/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-59/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-59/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "117/1"
        ],
        [
          "ci",
          0,
          "-3480/1"
        ],
        [
          "apply",
          "matus57",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_58 by induction (copy of a over bc; M_57 applied to (ar, br, cr, d))"
    },
    "matus59": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1830,
        "ac": 1830,
        "abc": -3600,
        "a": -60,
        "b": -1829,
        "bc": 3599,
        "c": -1770,
        "ad": 59,
        "bd": 59,
        "abd": -59,
        "cd": -59
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1770/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1770/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "59/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "59/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "59/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3481/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-60/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-60/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "119/1"
        ],
        [
          "ci",
          0,
          "-3599/1"
        ],
        [
          "apply",
          "matus58",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_59 by induction (copy of a over bc; M_58 applied to (ar, br, cr, d))"
    },
    "matus60": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1891,
        "ac": 1891,
        "abc": -3721,
        "a": -61,
        "b": -1890,
        "bc": 3720,
        "c": -1830,
        "ad": 60,
        "bd": 60,
        "abd": -60,
        "cd": -60
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1830/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1830/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "60/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "60/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "60/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3600/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-61/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-61/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "121/1"
        ],
        [
          "ci",
          0,
          "-3720/1"
        ],
        [
          "apply",
          "matus59",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_60 by induction (copy of a over bc; M_59 applied to (ar, br, cr, d))"
    },
    "matus61": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 1953,
        "ac": 1953,
        "abc": -3844,
        "a": -62,
        "b": -1952,
        "bc": 3843,
        "c": -1891,
        "ad": 61,
        "bd": 61,
        "abd": -61,
        "cd": -61
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1891/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1891/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "61/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "61/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "61/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3721/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-62/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-62/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "123/1"
        ],
        [
          "ci",
          0,
          "-3843/1"
        ],
        [
          "apply",
          "matus60",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_61 by induction (copy of a over bc; M_60 applied to (ar, br, cr, d))"
    },
    "matus62": {
      "base": "abcd",
      "vars": "abcdr",
      "steps": [
        {
          "new": "r",
          "src": [
            "a"
          ],
          "over": "bc"
        }
      ],
      "coef": {
        "ab": 2016,
        "ac": 2016,
        "abc": -3969,
        "a": -63,
        "b": -2015,
        "bc": 3968,
        "c": -1953,
        "ad": 62,
        "bd": 62,
        "abd": -62,
        "cd": -62
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "1953/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "1953/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "62/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "62/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "62/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3844/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-63/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-63/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "125/1"
        ],
        [
          "ci",
          0,
          "-3968/1"
        ],
        [
          "apply",
          "matus61",
          [
            "ar",
            "br",
            "cr",
            "d"
          ],
          "1/1"
        ]
      ],
      "source": "Matus M_62 by induction (copy of a over bc; M_61 applied to (ar, br, cr, d))"
    },
    "dfz5": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "c",
            "d"
          ],
          "over": "ab"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        }
      ],
      "coef": {
        "a": -4,
        "b": -5,
        "ab": 7,
        "ac": 5,
        "bc": 6,
        "abc": -8,
        "c": -1,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "st",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "bt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "a",
          "t",
          "rs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "c",
          "rs",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "ars",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "a",
          "2/1"
        ],
        [
          "sub",
          "c",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abr",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abrt",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "s",
          "c",
          "1/1"
        ],
        [
          "sub",
          "r",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "r",
          "t",
          "abs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-5/2"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "rab",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "sab",
          "3/2"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tcr",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 5, w = [2, 3, 3, 2, 2, 0, 0, 2, 0], steps rs cd ab.t b acr."
    },
    "dfz7": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abr"
        }
      ],
      "coef": {
        "a": -3,
        "b": -4,
        "ab": 5,
        "ac": 6,
        "bc": 7,
        "abc": -8,
        "c": -3,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "ct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "crst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "3/2"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "crt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cdr",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "3/2"
        ],
        [
          "sub",
          "b",
          "r",
          "act",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "acdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "rt",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "t",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bcst",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-7/2"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 7, w = [2, 5, 2, 1, 2, 0, 0, 2, 0], steps rs ad bc.t c abr."
    },
    "dfz8": {
      "base": "abcd",
      "vars": "abcdrst",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        }
      ],
      "coef": {
        "a": -3,
        "b": -5,
        "ab": 6,
        "ac": 5,
        "bc": 7,
        "abc": -8,
        "c": -2,
        "ad": 2,
        "bd": 2,
        "abd": -2,
        "cd": -2
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bct",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "brt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "3/2"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "3/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abt",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "bcst",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-7/2"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-1/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "5/1"
        ],
        [
          "ci",
          0,
          "-6/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/2"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "2/1"
        ],
        [
          "ci",
          1,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 8, w = [2, 4, 3, 1, 2, 0, 0, 2, 0], steps rs ad bc.t b acr."
    },
    "dfz33": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abs"
        },
        {
          "new": "u",
          "src": [
            "b"
          ],
          "over": "acrst"
        }
      ],
      "coef": {
        "a": -9,
        "b": -7,
        "ab": 9,
        "ac": 11,
        "bc": 9,
        "abc": -11,
        "c": -2,
        "ad": 7,
        "bd": 3,
        "abd": -3,
        "cd": -3,
        "acd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "rt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dtu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "rt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "bstu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acs",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acsu",
          "2/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "6/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "atu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ast",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "btu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "b",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abds",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abdrst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcst",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abct",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abtu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcru",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "5/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrst",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "a",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcsu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abdst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcdrs",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "4/1"
        ],
        [
          "ci",
          0,
          "-9/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-3/1"
        ],
        [
          "eqlaw",
          1,
          "ts",
          "2/1"
        ],
        [
          "eqlaw",
          1,
          "tab",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tas",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabs",
          "3/1"
        ],
        [
          "ci",
          1,
          "-6/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uc",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uac",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uat",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uct",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uacs",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "uast",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacrs",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacrst",
          "3/1"
        ],
        [
          "ci",
          2,
          "-3/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 33, w = [3, 5, 4, 2, 3, 0, 0, 3, 4], steps rs bd ac.t c abs.u b acrst."
    },
    "dfz35": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "adr"
        },
        {
          "new": "u",
          "src": [
            "a"
          ],
          "over": "bcrt"
        }
      ],
      "coef": {
        "a": -19,
        "b": -16,
        "ab": 18,
        "ac": 28,
        "bc": 25,
        "abc": -27,
        "c": -9,
        "ad": 17,
        "bd": 6,
        "abd": -6,
        "cd": -6,
        "acd": -11
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "2/1"
        ],
        [
          "sub",
          "a",
          "c",
          "btu",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cds",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "crsu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "t",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "dt",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "act",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acds",
          "11/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acd",
          "9/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrt",
          "4/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdrt",
          "4/1"
        ],
        [
          "sub",
          "b",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "au",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdr",
          "4/1"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrst",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "arstu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "abdu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "r",
          "6/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "2/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abrs",
          "2/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "12/1"
        ],
        [
          "sub",
          "d",
          "r",
          "atu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abct",
          "8/1"
        ],
        [
          "sub",
          "d",
          "r",
          "acst",
          "2/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "12/1"
        ],
        [
          "sub",
          "d",
          "s",
          "artu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "u",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "cs",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "acrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abc",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acs",
          "2/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcdt",
          "2/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcdst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abr",
          "2/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "3/1"
        ],
        [
          "sub",
          "s",
          "t",
          "cru",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcru",
          "2/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcds",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "11/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-3/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-13/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-18/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "20/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "1/1"
        ],
        [
          "ci",
          0,
          "-23/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-5/1"
        ],
        [
          "eqlaw",
          1,
          "td",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-10/1"
        ],
        [
          "eqlaw",
          1,
          "tad",
          "-3/1"
        ],
        [
          "eqlaw",
          1,
          "tadr",
          "12/1"
        ],
        [
          "ci",
          1,
          "-12/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ut",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ubt",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ucr",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ubct",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ucrt",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ubcrt",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 35, w = [6, 15, 10, 2, 6, 0, 0, 6, 11], steps rs bd ac.t c adr.u a bcrt."
    },
    "dfz56": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "ar"
        },
        {
          "new": "u",
          "src": [
            "c"
          ],
          "over": "abrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -5,
        "ab": 7,
        "ac": 11,
        "bc": 11,
        "abc": -13,
        "c": -6,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "crstu",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cdu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cdsu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcdrt",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "at",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acdstu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrt",
          "3/1"
        ],
        [
          "sub",
          "b",
          "s",
          "crtu",
          "2/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acrtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "ar",
          "3/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cru",
          "2/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cdrt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "br",
          "2/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "arst",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "cu",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abct",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acru",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "5/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "5/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrst",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acdsu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "acst",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acr",
          "5/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "acr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "acrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "acs",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cdr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cds",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "7/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "3/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ubr",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uabrt",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 56, w = [3, 9, 2, 2, 3, 0, 0, 3, 0], steps rs bd ac.t b ar.u c abrt."
    },
    "dfz60": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "a"
          ],
          "over": "cr"
        },
        {
          "new": "u",
          "src": [
            "b"
          ],
          "over": "acrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -9,
        "ab": 11,
        "ac": 7,
        "bc": 11,
        "abc": -13,
        "c": -2,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dru",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "bru",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "6/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcru",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cr",
          "3/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcrs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcdrs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acru",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acdru",
          "3/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ar",
          "2/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "bdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abdrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "7/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "6/1"
        ],
        [
          "sub",
          "d",
          "s",
          "bcu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "3/1"
        ],
        [
          "sub",
          "d",
          "t",
          "acru",
          "3/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "br",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrt",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "abcds",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcdru",
          "4/1"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdr",
          "1/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "3/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-6/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "7/1"
        ],
        [
          "ci",
          0,
          "-8/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tcr",
          "3/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uc",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "-2/1"
        ],
        [
          "eqlaw",
          2,
          "uacr",
          "4/1"
        ],
        [
          "ci",
          2,
          "-4/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 60, w = [3, 5, 6, 2, 3, 0, 0, 3, 0], steps rs ad bc.t a cr.u b acrt."
    },
    "dfz77": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "ar"
          ],
          "over": "bc"
        },
        {
          "new": "u",
          "src": [
            "c"
          ],
          "over": "abrt"
        }
      ],
      "coef": {
        "a": -5,
        "b": -13,
        "ab": 14,
        "ac": 15,
        "bc": 23,
        "abc": -24,
        "c": -10,
        "ad": 4,
        "bd": 4,
        "abd": -4,
        "cd": -4
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/6"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "cru",
          "2/3"
        ],
        [
          "sub",
          "a",
          "b",
          "drt",
          "5/6"
        ],
        [
          "sub",
          "a",
          "c",
          "brst",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "7/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cs",
          "1/3"
        ],
        [
          "sub",
          "a",
          "r",
          "ct",
          "2/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cu",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cdt",
          "5/6"
        ],
        [
          "sub",
          "a",
          "r",
          "cst",
          "1/6"
        ],
        [
          "sub",
          "a",
          "r",
          "bctu",
          "1/3"
        ],
        [
          "sub",
          "a",
          "s",
          "b",
          "1/6"
        ],
        [
          "sub",
          "a",
          "s",
          "cu",
          "1/3"
        ],
        [
          "sub",
          "a",
          "s",
          "rt",
          "1/6"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "38/3"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdrtu",
          "5/3"
        ],
        [
          "sub",
          "a",
          "t",
          "b",
          "13/6"
        ],
        [
          "sub",
          "a",
          "t",
          "c",
          "13/6"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcru",
          "2/3"
        ],
        [
          "sub",
          "a",
          "t",
          "cdrs",
          "1/6"
        ],
        [
          "sub",
          "a",
          "t",
          "bcdrs",
          "5/6"
        ],
        [
          "sub",
          "a",
          "u",
          "cdr",
          "1/6"
        ],
        [
          "sub",
          "a",
          "u",
          "cdt",
          "1/3"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "5/6"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acd",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "ast",
          "1/6"
        ],
        [
          "sub",
          "b",
          "r",
          "ctu",
          "1/3"
        ],
        [
          "sub",
          "b",
          "r",
          "actu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/6"
        ],
        [
          "sub",
          "b",
          "t",
          "acu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crsu",
          "2/3"
        ],
        [
          "sub",
          "b",
          "t",
          "acdrs",
          "5/3"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/6"
        ],
        [
          "sub",
          "b",
          "u",
          "acdt",
          "1/3"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrt",
          "1/6"
        ],
        [
          "sub",
          "b",
          "u",
          "acdrst",
          "1/3"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/6"
        ],
        [
          "sub",
          "c",
          "d",
          "u",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "rt",
          "5/6"
        ],
        [
          "sub",
          "c",
          "r",
          "abd",
          "11/6"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "5/6"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/2"
        ],
        [
          "sub",
          "c",
          "s",
          "at",
          "1/6"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/6"
        ],
        [
          "sub",
          "c",
          "t",
          "brs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abdr",
          "5/6"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "art",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "at",
          "5/6"
        ],
        [
          "sub",
          "d",
          "r",
          "bt",
          "5/6"
        ],
        [
          "sub",
          "d",
          "r",
          "cu",
          "1/6"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "31/3"
        ],
        [
          "sub",
          "d",
          "r",
          "abctu",
          "5/6"
        ],
        [
          "sub",
          "d",
          "s",
          "abcr",
          "40/3"
        ],
        [
          "sub",
          "d",
          "s",
          "bcrtu",
          "5/3"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "crs",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "abcu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "acrs",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "acru",
          "1/6"
        ],
        [
          "sub",
          "d",
          "t",
          "bcrs",
          "5/6"
        ],
        [
          "sub",
          "d",
          "t",
          "abcrs",
          "17/6"
        ],
        [
          "sub",
          "d",
          "t",
          "acrsu",
          "1/3"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "acs",
          "1/3"
        ],
        [
          "sub",
          "d",
          "u",
          "abcrt",
          "2/3"
        ],
        [
          "sub",
          "r",
          "t",
          "b",
          "17/6"
        ],
        [
          "sub",
          "r",
          "t",
          "c",
          "17/6"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cu",
          "1/3"
        ],
        [
          "sub",
          "r",
          "u",
          "bcs",
          "1/6"
        ],
        [
          "sub",
          "r",
          "u",
          "acds",
          "1/3"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "5/6"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "ab",
          "1/6"
        ],
        [
          "sub",
          "s",
          "t",
          "bcr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "8/3"
        ],
        [
          "sub",
          "s",
          "t",
          "acdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "acru",
          "1/3"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "bcrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "cd",
          "1/3"
        ],
        [
          "sub",
          "t",
          "u",
          "crs",
          "2/3"
        ],
        [
          "eqlaw",
          0,
          "r",
          "5/2"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-47/6"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-25/3"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-3/2"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "3/2"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "41/3"
        ],
        [
          "ci",
          0,
          "-15/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tbc",
          "7/1"
        ],
        [
          "ci",
          1,
          "-7/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "uart",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uabrt",
          "2/1"
        ],
        [
          "ci",
          2,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 77, w = [4, 14, 9, 1, 4, 0, 0, 4, 0], steps rs ad bc.t (ar) bc.u c abrt."
    },
    "dfz107": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "b",
            "d"
          ],
          "over": "ac"
        },
        {
          "new": "t",
          "src": [
            "c"
          ],
          "over": "abs"
        },
        {
          "new": "u",
          "src": [
            "t"
          ],
          "over": "ar"
        }
      ],
      "coef": {
        "a": -12,
        "b": -13,
        "ab": 14,
        "ac": 21,
        "bc": 22,
        "abc": -23,
        "c": -9,
        "ad": 11,
        "bd": 4,
        "abd": -4,
        "cd": -4,
        "acd": -7
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "rt",
          "5/1"
        ],
        [
          "sub",
          "a",
          "b",
          "crst",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "br",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "5/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "cu",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "st",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "su",
          "1/1"
        ],
        [
          "sub",
          "a",
          "t",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "a",
          "u",
          "bcdrs",
          "2/1"
        ],
        [
          "sub",
          "b",
          "r",
          "c",
          "6/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acs",
          "4/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cst",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acds",
          "5/1"
        ],
        [
          "sub",
          "b",
          "r",
          "acdtu",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "a",
          "8/1"
        ],
        [
          "sub",
          "b",
          "s",
          "ct",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acd",
          "1/1"
        ],
        [
          "sub",
          "b",
          "s",
          "acdr",
          "7/1"
        ],
        [
          "sub",
          "b",
          "t",
          "cds",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "dr",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "b",
          "u",
          "cdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "u",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "b",
          "6/1"
        ],
        [
          "sub",
          "c",
          "t",
          "ars",
          "1/1"
        ],
        [
          "sub",
          "c",
          "t",
          "abdu",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "bdrs",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abrst",
          "2/1"
        ],
        [
          "sub",
          "d",
          "r",
          "u",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abc",
          "11/1"
        ],
        [
          "sub",
          "d",
          "r",
          "acs",
          "4/1"
        ],
        [
          "sub",
          "d",
          "r",
          "actu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "4/1"
        ],
        [
          "sub",
          "d",
          "s",
          "acr",
          "8/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrt",
          "3/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcru",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcrsu",
          "4/1"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "crs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "u",
          "abcr",
          "2/1"
        ],
        [
          "sub",
          "r",
          "t",
          "bc",
          "5/1"
        ],
        [
          "sub",
          "r",
          "t",
          "acu",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "abcds",
          "1/1"
        ],
        [
          "sub",
          "r",
          "u",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "cd",
          "1/1"
        ],
        [
          "sub",
          "s",
          "t",
          "abcr",
          "6/1"
        ],
        [
          "sub",
          "s",
          "u",
          "a",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "bdr",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abrt",
          "1/1"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abd",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abrs",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcrs",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "r",
          "5/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "ra",
          "-5/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-8/1"
        ],
        [
          "eqlaw",
          0,
          "sa",
          "-9/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsa",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rac",
          "8/1"
        ],
        [
          "eqlaw",
          0,
          "sac",
          "7/1"
        ],
        [
          "ci",
          0,
          "-17/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "3/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-4/1"
        ],
        [
          "eqlaw",
          1,
          "tb",
          "-7/1"
        ],
        [
          "eqlaw",
          1,
          "ts",
          "1/1"
        ],
        [
          "eqlaw",
          1,
          "tas",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tabs",
          "8/1"
        ],
        [
          "ci",
          1,
          "-8/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "2/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-4/1"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "5/1"
        ],
        [
          "ci",
          2,
          "-5/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 107, w = [4, 13, 9, 1, 4, 0, 0, 4, 7], steps rs bd ac.t c abs.u t ar."
    },
    "dfz109": {
      "base": "abcd",
      "vars": "abcdrstu",
      "steps": [
        {
          "new": "rs",
          "src": [
            "a",
            "d"
          ],
          "over": "bc"
        },
        {
          "new": "t",
          "src": [
            "b"
          ],
          "over": "acr"
        },
        {
          "new": "u",
          "src": [
            "t"
          ],
          "over": "abr"
        }
      ],
      "coef": {
        "a": -4,
        "b": -8,
        "ab": 9,
        "ac": 9,
        "bc": 13,
        "abc": -14,
        "c": -5,
        "ad": 3,
        "bd": 3,
        "abd": -3,
        "cd": -3
      },
      "proof": [
        [
          "sub",
          "a",
          "b",
          "cs",
          "1/1"
        ],
        [
          "sub",
          "a",
          "b",
          "dt",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "du",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "cru",
          "1/2"
        ],
        [
          "sub",
          "a",
          "b",
          "csu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brs",
          "3/2"
        ],
        [
          "sub",
          "a",
          "c",
          "brt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "c",
          "brst",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "b",
          "3/1"
        ],
        [
          "sub",
          "a",
          "r",
          "c",
          "4/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcds",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "r",
          "bcdsu",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "b",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "r",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "u",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcr",
          "4/1"
        ],
        [
          "sub",
          "a",
          "s",
          "brt",
          "1/1"
        ],
        [
          "sub",
          "a",
          "s",
          "bcru",
          "1/2"
        ],
        [
          "sub",
          "a",
          "s",
          "bcdrt",
          "2/1"
        ],
        [
          "sub",
          "a",
          "t",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "a",
          "u",
          "bcd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "as",
          "1/1"
        ],
        [
          "sub",
          "b",
          "r",
          "cd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "st",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "su",
          "1/2"
        ],
        [
          "sub",
          "b",
          "r",
          "acu",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "c",
          "1/1"
        ],
        [
          "sub",
          "b",
          "t",
          "acd",
          "1/2"
        ],
        [
          "sub",
          "b",
          "t",
          "crs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "u",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "b",
          "u",
          "cdr",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "d",
          "ru",
          "1/2"
        ],
        [
          "sub",
          "c",
          "r",
          "bt",
          "2/1"
        ],
        [
          "sub",
          "c",
          "s",
          "a",
          "1/1"
        ],
        [
          "sub",
          "c",
          "s",
          "t",
          "1/2"
        ],
        [
          "sub",
          "c",
          "s",
          "au",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "t",
          "abdrsu",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "ar",
          "1/1"
        ],
        [
          "sub",
          "c",
          "u",
          "abd",
          "1/2"
        ],
        [
          "sub",
          "c",
          "u",
          "brs",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "u",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "bcs",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bct",
          "1/1"
        ],
        [
          "sub",
          "d",
          "r",
          "abcs",
          "6/1"
        ],
        [
          "sub",
          "d",
          "r",
          "bcsu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "r",
          "abctu",
          "1/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abc",
          "7/1"
        ],
        [
          "sub",
          "d",
          "s",
          "bcr",
          "2/1"
        ],
        [
          "sub",
          "d",
          "s",
          "abcu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "s",
          "abcrtu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abc",
          "1/1"
        ],
        [
          "sub",
          "d",
          "t",
          "abcru",
          "1/2"
        ],
        [
          "sub",
          "d",
          "t",
          "abrsu",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "a",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "d",
          "u",
          "abct",
          "1/1"
        ],
        [
          "sub",
          "r",
          "t",
          "cs",
          "1/2"
        ],
        [
          "sub",
          "r",
          "u",
          "bcs",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "t",
          "bcdr",
          "2/1"
        ],
        [
          "sub",
          "s",
          "u",
          "b",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "r",
          "1/2"
        ],
        [
          "sub",
          "s",
          "u",
          "abcdrt",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abcr",
          "1/1"
        ],
        [
          "sub",
          "t",
          "u",
          "abrs",
          "1/2"
        ],
        [
          "sub",
          "t",
          "u",
          "abcrs",
          "1/2"
        ],
        [
          "eqlaw",
          0,
          "r",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rs",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "rb",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "rc",
          "-4/1"
        ],
        [
          "eqlaw",
          0,
          "sb",
          "-2/1"
        ],
        [
          "eqlaw",
          0,
          "sc",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rsb",
          "2/1"
        ],
        [
          "eqlaw",
          0,
          "rbc",
          "6/1"
        ],
        [
          "ci",
          0,
          "-10/1"
        ],
        [
          "eqlaw",
          1,
          "t",
          "2/1"
        ],
        [
          "eqlaw",
          1,
          "ta",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tc",
          "-2/1"
        ],
        [
          "eqlaw",
          1,
          "tr",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tar",
          "-1/1"
        ],
        [
          "eqlaw",
          1,
          "tacr",
          "3/1"
        ],
        [
          "ci",
          1,
          "-3/1"
        ],
        [
          "eqlaw",
          2,
          "u",
          "1/1"
        ],
        [
          "eqlaw",
          2,
          "ua",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "ub",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "ur",
          "-1/2"
        ],
        [
          "eqlaw",
          2,
          "uar",
          "-1/1"
        ],
        [
          "eqlaw",
          2,
          "uabr",
          "2/1"
        ],
        [
          "ci",
          2,
          "-2/1"
        ]
      ],
      "source": "DFZ (arXiv:1104.3602) Sec. VIII entry 109, w = [3, 8, 5, 1, 3, 0, 0, 3, 0], steps rs ad bc.t b acr.u t abr."
    }
  }
}


==> anc/certificates/standard-five-page.json <==
{
  "slopes": [
    [
      1,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "steps": [
    {
      "U": [
        0
      ],
      "V": [
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        1
      ],
      "V": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        2,
        3
      ],
      "V": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        0,
        2,
        4,
        1,
        3,
        5
      ],
      "V": [
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        6,
        7,
        8,
        9,
        10,
        11
      ],
      "V": [
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        12,
        13,
        14,
        15,
        16,
        17
      ],
      "V": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          15,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "U": [
        18,
        19,
        20,
        21,
        22,
        23
      ],
      "V": [
        [
          18,
          [
            1,
            1
          ]
        ],
        [
          20,
          [
            0,
            1
          ]
        ],
        [
          23,
          [
            1,
            1
          ]
        ]
      ]
    }
  ],
  "extra": [],
  "eqlaw": [
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 0,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 1,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          2,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 2,
      "gens": [
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          22,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 6,
      "gens": [
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          21,
          [
            0,
            1
          ]
        ],
        [
          21,
          [
            1,
            -1
          ]
        ],
        [
          21,
          [
            1,
            0
          ]
        ],
        [
          21,
          [
            1,
            1
          ]
        ],
        [
          22,
          [
            0,
            1
          ]
        ],
        [
          22,
          [
            1,
            -1
          ]
        ],
        [
          22,
          [
            1,
            0
          ]
        ],
        [
          22,
          [
            1,
            1
          ]
        ],
        [
          23,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          15,
          [
            0,
            1
          ]
        ],
        [
          15,
          [
            1,
            -1
          ]
        ],
        [
          15,
          [
            1,
            0
          ]
        ],
        [
          15,
          [
            1,
            1
          ]
        ],
        [
          16,
          [
            0,
            1
          ]
        ],
        [
          16,
          [
            1,
            -1
          ]
        ],
        [
          16,
          [
            1,
            0
          ]
        ],
        [
          16,
          [
            1,
            1
          ]
        ],
        [
          17,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          16,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          14,
          [
            0,
            1
          ]
        ],
        [
          17,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          15,
          [
            1,
            0
          ]
        ],
        [
          16,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            -1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          13,
          [
            0,
            1
          ]
        ],
        [
          14,
          [
            0,
            1
          ]
        ],
        [
          15,
          [
            1,
            0
          ]
        ],
        [
          16,
          [
            1,
            1
          ]
        ],
        [
          17,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          13,
          [
            1,
            1
          ]
        ],
        [
          14,
          [
            1,
            1
          ]
        ],
        [
          16,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 5,
      "gens": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          13,
          [
            1,
            1
          ]
        ],
        [
          14,
          [
            1,
            1
          ]
        ],
        [
          15,
          [
            1,
            1
          ]
        ],
        [
          16,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            1,
            1
          ]
        ],
        [
          7,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          7,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            -1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          9,
          [
            1,
            0
          ]
        ],
        [
          10,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          9,
          [
            1,
            0
          ]
        ],
        [
          10,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          9,
          [
            0,
            1
          ]
        ],
        [
          9,
          [
            1,
            -1
          ]
        ],
        [
          9,
          [
            1,
            0
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            0,
            1
          ]
        ],
        [
          10,
          [
            1,
            -1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ],
        [
          10,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ],
        [
          7,
          [
            1,
            -1
          ]
        ],
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          7,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          8,
          [
            1,
            -1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            0,
            1
          ]
        ],
        [
          10,
          [
            0,
            1
          ]
        ],
        [
          10,
          [
            1,
            -1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ],
        [
          10,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            1,
            -1
          ]
        ],
        [
          11,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          7,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            0,
            1
          ]
        ],
        [
          10,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          7,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          8,
          [
            1,
            -1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            0,
            1
          ]
        ],
        [
          10,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            1,
            -1
          ]
        ],
        [
          11,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            -1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ],
        [
          7,
          [
            1,
            -1
          ]
        ],
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          7,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          8,
          [
            1,
            -1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            0,
            1
          ]
        ],
        [
          9,
          [
            1,
            -1
          ]
        ],
        [
          9,
          [
            1,
            0
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            0,
            1
          ]
        ],
        [
          10,
          [
            1,
            -1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ],
        [
          10,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            1,
            -1
          ]
        ],
        [
          11,
          [
            1,
            0
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            -1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ],
        [
          7,
          [
            1,
            -1
          ]
        ],
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          7,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            1,
            0
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 4,
      "gens": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            -1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            1
          ]
        ],
        [
          7,
          [
            0,
            1
          ]
        ],
        [
          7,
          [
            1,
            -1
          ]
        ],
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          7,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            0,
            1
          ]
        ],
        [
          9,
          [
            1,
            -1
          ]
        ],
        [
          9,
          [
            1,
            0
          ]
        ],
        [
          9,
          [
            1,
            1
          ]
        ],
        [
          10,
          [
            0,
            1
          ]
        ],
        [
          10,
          [
            1,
            -1
          ]
        ],
        [
          10,
          [
            1,
            0
          ]
        ],
        [
          10,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "step": 3,
      "gens": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          0,
          [
            1,
            -1
          ]
        ],
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            -1
          ]
        ],
        [
          1,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            -1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            0,
            1
          ]
        ],
        [
          3,
          [
            1,
            -1
          ]
        ],
        [
          3,
          [
            1,
            0
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          4,
          [
            1,
            -1
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            -1
          ]
        ],
        [
          5,
          [
            1,
            0
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ]
    }
  ],
  "rows": [
    {
      "type": "ci",
      "step": 3,
      "mult": "-4/83"
    },
    {
      "type": "ci",
      "step": 4,
      "mult": "-3/83"
    },
    {
      "type": "ci",
      "step": 4,
      "mult": "-2/83"
    },
    {
      "type": "ci",
      "step": 5,
      "mult": "-5/83"
    },
    {
      "type": "ci",
      "step": 6,
      "mult": "-3/83"
    },
    {
      "type": "ci",
      "step": 0,
      "mult": "-42/83"
    },
    {
      "type": "ci",
      "step": 1,
      "mult": "-15/83"
    },
    {
      "type": "ci",
      "step": 2,
      "mult": "-16/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        11,
        [
          1,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          7,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        7,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          11,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          0
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          1,
          0
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          9,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        6,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          0,
          1
        ]
      ],
      "j": [
        8,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          0,
          1
        ]
      ],
      "j": [
        0,
        [
          1,
          1
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        13,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          1
        ]
      ],
      "j": [
        13,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          0,
          1
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          8,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          0,
          1
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        13,
        [
          1,
          0
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          0,
          1
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          3,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          6,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            1,
            1
          ]
        ],
        [
          15,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        8,
        [
          0,
          1
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          13,
          [
            1,
            1
          ]
        ],
        [
          15,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          0,
          1
        ]
      ],
      "j": [
        8,
        [
          0,
          1
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        3,
        [
          1,
          1
        ]
      ],
      "j": [
        13,
        [
          1,
          0
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        20,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        13,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        13,
        [
          1,
          0
        ]
      ],
      "j": [
        20,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        8,
        [
          0,
          1
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        8,
        [
          0,
          1
        ]
      ],
      "j": [
        20,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          15,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        19,
        [
          1,
          1
        ]
      ],
      "j": [
        12,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          19,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        13,
        [
          1,
          0
        ]
      ],
      "j": [
        22,
        [
          1,
          1
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        8,
        [
          0,
          1
        ]
      ],
      "j": [
        22,
        [
          1,
          1
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          13,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        19,
        [
          1,
          1
        ]
      ],
      "j": [
        8,
        [
          0,
          1
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        13,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          1,
          1
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        20,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        19,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        20,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        20,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        18,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            0,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          13,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          8,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        20,
        [
          1,
          0
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            0,
            1
          ]
        ],
        [
          22,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        24,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            0,
            1
          ]
        ],
        [
          22,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        25,
        [
          1,
          0
        ]
      ],
      "j": [
        19,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          25,
          [
            1,
            0
          ]
        ],
        [
          27,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        12,
        [
          1,
          1
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          25,
          [
            1,
            0
          ]
        ],
        [
          27,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        20,
        [
          0,
          1
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          18,
          [
            1,
            0
          ]
        ]
      ],
      "i": [
        25,
        [
          1,
          0
        ]
      ],
      "j": [
        22,
        [
          1,
          1
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        18,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        25,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        6,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        12,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        4,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        24,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          6,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            0
          ]
        ],
        [
          12,
          [
            1,
            1
          ]
        ],
        [
          18,
          [
            1,
            0
          ]
        ],
        [
          24,
          [
            1,
            0
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          19,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            1,
            0
          ]
        ],
        [
          20,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        8,
        [
          1,
          0
        ]
      ],
      "j": [
        25,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "15/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "6/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          0,
          1
        ]
      ],
      "mult": "11/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "9/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          0,
          1
        ]
      ],
      "mult": "5/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        2,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [],
      "i": [
        4,
        [
          0,
          1
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "4/83"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        1,
        [
          1,
          1
        ]
      ],
      "j": [
        5,
        [
          1,
          1
        ]
      ],
      "mult": "4/83"
    },
    {
      "type": "sub",
      "K": [
        [
          1,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        3,
        [
          1,
          1
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            0
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        1,
        [
          1,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "3/83"
    },
    {
      "type": "sub",
      "K": [
        [
          2,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          1
        ]
      ],
      "j": [
        4,
        [
          1,
          0
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            0
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          0,
          1
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "1/83"
    },
    {
      "type": "sub",
      "K": [
        [
          0,
          [
            1,
            1
          ]
        ],
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        2,
        [
          1,
          1
        ]
      ],
      "mult": "2/83"
    },
    {
      "type": "sub",
      "K": [
        [
          4,
          [
            0,
            1
          ]
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          5,
          [
            1,
            1
          ]
        ]
      ],
      "i": [
        0,
        [
          1,
          0
        ]
      ],
      "j": [
        0,
        [
          0,
          1
        ]
      ],
      "mult": "1/83"
    }
  ],
  "lambda": {
    "1,0": "59/83",
    "0,1": "52/83",
    "1,1": "41/83"
  },
  "claimed_C": "152/83"
}


==> anc/certificates/standard.json <==
{"slopes":[[1,0],[0,1],[1,1]],"steps":[{"U":[0],"V":[[0,[1,0]]]},{"U":[0,1],"V":[[0,[0,1]],[1,[0,1]]]},{"U":[2,3],"V":[[2,[1,1]],[3,[0,1]]]},{"U":[0,2,4,1,3,5],"V":[[4,[1,1]],[1,[1,1]],[3,[1,1]]]},{"U":[6,7,8,9,10,11],"V":[[8,[0,1]],[10,[1,1]],[11,[1,1]]]},{"U":[12,13,14,15,16,17],"V":[[14,[0,1]],[15,[1,1]],[16,[1,0]]]},{"U":[18,19,20,21,22,23],"V":[[20,[0,1]],[21,[1,0]],[22,[1,1]],[23,[1,1]]]},{"U":[24,25,26,27,28,29],"V":[[26,[0,1]],[27,[1,1]],[28,[1,1]],[29,[1,0]]]},{"U":[30,31,32,33,34,35],"V":[[31,[0,1]],[35,[1,0]]]},{"U":[36,37,38,39,40,41],"V":[[37,[0,1]],[39,[1,0]],[40,[0,1]],[41,[1,0]]]},{"U":[42,43,44,45,46,47],"V":[[42,[1,0]],[43,[1,0]],[44,[0,1]],[45,[0,1]]]},{"U":[48,49,50,51,52,53],"V":[[50,[0,1]],[51,[1,1]],[53,[1,1]]]},{"U":[54,55,56,57,58,59],"V":[[55,[0,1]],[56,[0,1]],[57,[1,0]],[59,[0,1]]]},{"U":[60,61,62,63,64,65],"V":[[63,[1,0]],[65,[1,0]]]},{"U":[66,67,68,69,70,71],"V":[[66,[0,1]],[70,[1,1]]]},{"U":[72,73,74,75,76,77],"V":[[72,[0,1]],[75,[1,1]],[76,[1,1]]]},{"U":[78,79,80,81,82,83],"V":[[78,[0,1]],[80,[1,0]]]},{"U":[84,85,86,87,88,89],"V":[[84,[1,1]],[87,[1,1]]]},{"U":[90,91,92,93,94,95],"V":[[90,[1,1]],[92,[0,1]],[95,[1,1]]]},{"U":[96,97,98,99,100,101],"V":[[96,[1,1]],[98,[0,1]],[99,[1,1]]]}],"extra":[],"eqlaw":[{"step":7,"gens":[[25,[1,0]],[26,[0,1]],[27,[0,1]],[28,[0,1]],[28,[1,-1]],[28,[1,0]],[28,[1,1]],[29,[0,1]]]},{"step":7,"gens":[[25,[1,0]],[26,[0,1]],[28,[1,0]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[25,[1,-1]],[25,[1,0]],[25,[1,1]],[26,[0,1]],[26,[1,-1]],[26,[1,0]],[26,[1,1]],[27,[1,0]],[28,[1,0]],[29,[1,0]]]},{"step":7,"gens":[[24,[0,1]],[25,[0,1]],[25,[1,-1]],[25,[1,0]],[25,[1,1]],[26,[0,1]],[26,[1,-1]],[26,[1,0]],[26,[1,1]],[28,[1,0]],[29,[1,0]]]},{"step":7,"gens":[[24,[1,0]],[25,[1,0]],[26,[0,1]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[28,[1,-1]],[28,[1,0]],[28,[1,1]],[29,[0,1]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[25,[1,-1]],[25,[1,0]],[25,[1,1]],[26,[0,1]],[26,[1,-1]],[26,[1,0]],[26,[1,1]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[28,[1,-1]],[28,[1,0]],[28,[1,1]],[29,[0,1]],[29,[1,-1]],[29,[1,0]],[29,[1,1]]]},{"step":9,"gens":[[36,[1,0]],[37,[1,0]],[38,[1,0]],[39,[0,1]],[39,[1,-1]],[39,[1,0]],[39,[1,1]],[40,[0,1]],[40,[1,-1]],[40,[1,0]],[40,[1,1]],[41,[0,1]],[41,[1,-1]],[41,[1,0]],[41,[1,1]]]},{"step":9,"gens":[[36,[0,1]],[36,[1,-1]],[36,[1,0]],[36,[1,1]],[37,[0,1]],[38,[0,1]],[39,[1,0]],[40,[1,1]],[41,[1,1]]]},{"step":9,"gens":[[36,[0,1]],[36,[1,-1]],[36,[1,0]],[36,[1,1]],[37,[0,1]],[37,[1,-1]],[37,[1,0]],[37,[1,1]],[38,[0,1]],[38,[1,-1]],[38,[1,0]],[38,[1,1]],[39,[0,1]],[39,[1,-1]],[39,[1,0]],[39,[1,1]],[40,[0,1]],[40,[1,-1]],[40,[1,0]],[40,[1,1]],[41,[0,1]],[41,[1,-1]],[41,[1,0]],[41,[1,1]]]},{"step":10,"gens":[[42,[0,1]],[43,[0,1]],[43,[1,-1]],[43,[1,0]],[43,[1,1]],[44,[0,1]],[44,[1,-1]],[44,[1,0]],[44,[1,1]],[45,[1,1]],[46,[1,0]],[47,[1,0]]]},{"step":10,"gens":[[43,[1,1]],[44,[0,1]],[44,[1,-1]],[44,[1,0]],[44,[1,1]],[45,[1,1]],[47,[1,0]]]},{"step":10,"gens":[[42,[1,0]],[43,[1,1]],[44,[0,1]],[44,[1,-1]],[44,[1,0]],[44,[1,1]],[45,[0,1]],[45,[1,-1]],[45,[1,0]],[45,[1,1]],[46,[0,1]],[47,[0,1]],[47,[1,-1]],[47,[1,0]],[47,[1,1]]]},{"step":10,"gens":[[42,[1,1]],[43,[1,1]],[44,[0,1]],[44,[1,-1]],[44,[1,0]],[44,[1,1]],[45,[1,1]],[46,[1,1]],[47,[1,0]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[43,[1,-1]],[43,[1,0]],[43,[1,1]],[44,[0,1]],[44,[1,-1]],[44,[1,0]],[44,[1,1]],[45,[0,1]],[45,[1,-1]],[45,[1,0]],[45,[1,1]],[46,[0,1]],[46,[1,-1]],[46,[1,0]],[46,[1,1]],[47,[0,1]],[47,[1,-1]],[47,[1,0]],[47,[1,1]]]},{"step":0,"gens":[[0,[0,1]]]},{"step":0,"gens":[[0,[1,1]]]},{"step":0,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]]]},{"step":1,"gens":[[0,[1,0]],[1,[1,0]]]},{"step":1,"gens":[[0,[1,1]]]},{"step":1,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[1,0]]]},{"step":1,"gens":[[1,[1,1]]]},{"step":1,"gens":[[0,[1,0]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]]]},{"step":1,"gens":[[0,[0,1]],[1,[1,1]]]},{"step":1,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]]]},{"step":1,"gens":[[0,[1,1]],[1,[0,1]]]},{"step":1,"gens":[[0,[1,1]],[1,[1,1]]]},{"step":2,"gens":[[2,[1,0]],[3,[1,0]]]},{"step":2,"gens":[[2,[0,1]]]},{"step":2,"gens":[[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[1,0]]]},{"step":2,"gens":[[2,[1,0]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]]]},{"step":2,"gens":[[2,[0,1]],[3,[1,1]]]},{"step":2,"gens":[[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]]]},{"step":19,"gens":[[98,[1,0]],[100,[1,1]],[101,[1,0]]]},{"step":19,"gens":[[96,[1,1]],[97,[1,1]],[98,[0,1]],[98,[1,-1]],[98,[1,0]],[98,[1,1]],[99,[1,1]],[100,[1,1]],[101,[1,0]]]},{"step":18,"gens":[[90,[1,1]],[91,[1,1]],[92,[0,1]],[92,[1,-1]],[92,[1,0]],[92,[1,1]],[93,[1,1]],[94,[1,1]],[95,[1,0]]]},{"step":18,"gens":[[92,[1,0]],[94,[1,1]],[95,[1,0]]]},{"step":18,"gens":[[90,[1,1]],[92,[0,1]],[93,[1,1]]]},{"step":18,"gens":[[91,[1,0]],[92,[1,0]],[93,[0,1]],[94,[0,1]],[94,[1,-1]],[94,[1,0]],[94,[1,1]],[95,[0,1]],[95,[1,-1]],[95,[1,0]],[95,[1,1]]]},{"step":18,"gens":[[91,[1,0]],[94,[1,0]]]},{"step":18,"gens":[[90,[1,0]],[91,[1,0]],[93,[0,1]],[93,[1,-1]],[93,[1,0]],[93,[1,1]],[94,[0,1]],[94,[1,-1]],[94,[1,0]],[94,[1,1]],[95,[0,1]]]},{"step":17,"gens":[[84,[1,0]],[85,[1,0]],[87,[0,1]],[87,[1,-1]],[87,[1,0]],[87,[1,1]],[88,[0,1]],[88,[1,-1]],[88,[1,0]],[88,[1,1]],[89,[0,1]]]},{"step":17,"gens":[[85,[1,0]],[88,[1,0]]]},{"step":17,"gens":[[85,[1,0]],[86,[1,0]],[87,[0,1]],[88,[0,1]],[88,[1,-1]],[88,[1,0]],[88,[1,1]],[89,[0,1]],[89,[1,-1]],[89,[1,0]],[89,[1,1]]]},{"step":17,"gens":[[84,[1,1]],[86,[0,1]],[87,[1,1]]]},{"step":17,"gens":[[86,[1,0]],[88,[1,1]],[89,[1,0]]]},{"step":17,"gens":[[84,[1,1]],[85,[1,1]],[86,[0,1]],[86,[1,-1]],[86,[1,0]],[86,[1,1]],[87,[1,1]],[88,[1,1]],[89,[1,0]]]},{"step":17,"gens":[[84,[1,1]],[86,[0,1]],[89,[1,1]]]},{"step":17,"gens":[[84,[1,0]],[87,[1,0]],[88,[1,1]]]},{"step":17,"gens":[[84,[0,1]],[84,[1,-1]],[84,[1,0]],[84,[1,1]],[85,[0,1]],[86,[0,1]],[87,[1,0]],[88,[1,1]],[89,[1,1]]]},{"step":17,"gens":[[85,[1,1]],[86,[1,1]],[88,[1,1]]]},{"step":17,"gens":[[84,[1,1]],[85,[1,1]],[86,[1,1]],[87,[1,1]],[88,[1,1]]]},{"step":16,"gens":[[78,[1,1]],[79,[1,1]],[80,[1,1]],[81,[1,1]],[82,[1,1]]]},{"step":16,"gens":[[79,[1,1]],[80,[1,1]],[82,[1,1]]]},{"step":16,"gens":[[78,[0,1]],[78,[1,-1]],[78,[1,0]],[78,[1,1]],[79,[0,1]],[80,[0,1]],[81,[1,0]],[82,[1,1]],[83,[1,1]]]},{"step":16,"gens":[[78,[1,0]],[81,[1,0]],[82,[1,1]]]},{"step":16,"gens":[[78,[1,1]],[80,[0,1]],[83,[1,1]]]},{"step":16,"gens":[[78,[1,1]],[79,[1,1]],[80,[0,1]],[80,[1,-1]],[80,[1,0]],[80,[1,1]],[81,[1,1]],[82,[1,1]],[83,[1,0]]]},{"step":16,"gens":[[80,[1,0]],[82,[1,1]],[83,[1,0]]]},{"step":16,"gens":[[78,[1,1]],[80,[0,1]],[81,[1,1]]]},{"step":16,"gens":[[79,[1,0]],[80,[1,0]],[81,[0,1]],[82,[0,1]],[82,[1,-1]],[82,[1,0]],[82,[1,1]],[83,[0,1]],[83,[1,-1]],[83,[1,0]],[83,[1,1]]]},{"step":16,"gens":[[78,[1,0]],[79,[1,0]],[81,[0,1]],[81,[1,-1]],[81,[1,0]],[81,[1,1]],[82,[0,1]],[82,[1,-1]],[82,[1,0]],[82,[1,1]],[83,[0,1]]]},{"step":16,"gens":[[78,[1,1]],[81,[1,1]]]},{"step":16,"gens":[[78,[0,1]],[79,[0,1]],[79,[1,-1]],[79,[1,0]],[79,[1,1]],[80,[0,1]],[80,[1,-1]],[80,[1,0]],[80,[1,1]],[81,[0,1]],[82,[0,1]],[82,[1,-1]],[82,[1,0]],[82,[1,1]],[83,[0,1]],[83,[1,-1]],[83,[1,0]],[83,[1,1]]]},{"step":16,"gens":[[79,[1,0]],[82,[1,0]]]},{"step":16,"gens":[[79,[1,0]],[80,[0,1]],[82,[1,0]]]},{"step":16,"gens":[[78,[0,1]],[79,[0,1]],[79,[1,-1]],[79,[1,0]],[79,[1,1]],[80,[0,1]],[80,[1,-1]],[80,[1,0]],[80,[1,1]],[82,[1,0]],[83,[1,0]]]},{"step":15,"gens":[[72,[0,1]],[73,[0,1]],[73,[1,-1]],[73,[1,0]],[73,[1,1]],[74,[0,1]],[74,[1,-1]],[74,[1,0]],[74,[1,1]],[76,[1,0]],[77,[1,0]]]},{"step":15,"gens":[[73,[1,0]],[74,[0,1]],[76,[1,0]]]},{"step":15,"gens":[[73,[1,0]],[76,[1,0]]]},{"step":15,"gens":[[72,[0,1]],[73,[0,1]],[73,[1,-1]],[73,[1,0]],[73,[1,1]],[74,[0,1]],[74,[1,-1]],[74,[1,0]],[74,[1,1]],[75,[0,1]],[76,[0,1]],[76,[1,-1]],[76,[1,0]],[76,[1,1]],[77,[0,1]],[77,[1,-1]],[77,[1,0]],[77,[1,1]]]},{"step":15,"gens":[[72,[1,0]],[73,[1,0]],[75,[0,1]],[75,[1,-1]],[75,[1,0]],[75,[1,1]],[76,[0,1]],[76,[1,-1]],[76,[1,0]],[76,[1,1]],[77,[0,1]]]},{"step":15,"gens":[[73,[1,0]],[74,[1,0]],[75,[0,1]],[76,[0,1]],[76,[1,-1]],[76,[1,0]],[76,[1,1]],[77,[0,1]],[77,[1,-1]],[77,[1,0]],[77,[1,1]]]},{"step":15,"gens":[[72,[1,1]],[74,[0,1]],[75,[1,1]]]},{"step":15,"gens":[[74,[1,0]],[76,[1,1]],[77,[1,0]]]},{"step":15,"gens":[[72,[1,1]],[73,[1,1]],[74,[0,1]],[74,[1,-1]],[74,[1,0]],[74,[1,1]],[75,[1,1]],[76,[1,1]],[77,[1,0]]]},{"step":15,"gens":[[72,[1,1]],[74,[0,1]],[77,[1,1]]]},{"step":15,"gens":[[72,[1,0]],[75,[1,0]],[76,[1,1]]]},{"step":15,"gens":[[72,[0,1]],[72,[1,-1]],[72,[1,0]],[72,[1,1]],[73,[0,1]],[74,[0,1]],[75,[1,0]],[76,[1,1]],[77,[1,1]]]},{"step":15,"gens":[[73,[1,1]],[74,[1,1]],[76,[1,1]]]},{"step":15,"gens":[[72,[1,1]],[73,[1,1]],[74,[1,1]],[75,[1,1]],[76,[1,1]]]},{"step":15,"gens":[[72,[0,1]],[73,[0,1]],[74,[1,0]],[77,[1,0]]]},{"step":15,"gens":[[72,[1,1]],[75,[1,1]]]},{"step":15,"gens":[[72,[0,1]],[72,[1,-1]],[72,[1,0]],[72,[1,1]],[73,[0,1]],[74,[1,0]],[75,[0,1]],[75,[1,-1]],[75,[1,0]],[75,[1,1]],[76,[0,1]],[77,[0,1]],[77,[1,-1]],[77,[1,0]],[77,[1,1]]]},{"step":15,"gens":[[72,[1,1]],[73,[1,0]],[76,[1,0]]]},{"step":15,"gens":[[72,[0,1]],[72,[1,-1]],[72,[1,0]],[72,[1,1]],[73,[0,1]],[73,[1,-1]],[73,[1,0]],[73,[1,1]],[74,[1,1]],[75,[0,1]],[75,[1,-1]],[75,[1,0]],[75,[1,1]],[76,[0,1]],[76,[1,-1]],[76,[1,0]],[76,[1,1]],[77,[0,1]]]},{"step":14,"gens":[[66,[0,1]],[66,[1,-1]],[66,[1,0]],[66,[1,1]],[67,[0,1]],[67,[1,-1]],[67,[1,0]],[67,[1,1]],[68,[1,1]],[69,[0,1]],[69,[1,-1]],[69,[1,0]],[69,[1,1]],[70,[0,1]],[70,[1,-1]],[70,[1,0]],[70,[1,1]],[71,[0,1]]]},{"step":14,"gens":[[66,[1,1]],[67,[1,0]],[70,[1,0]]]},{"step":14,"gens":[[66,[0,1]],[66,[1,-1]],[66,[1,0]],[66,[1,1]],[67,[0,1]],[68,[1,0]],[69,[0,1]],[69,[1,-1]],[69,[1,0]],[69,[1,1]],[70,[0,1]],[71,[0,1]],[71,[1,-1]],[71,[1,0]],[71,[1,1]]]},{"step":14,"gens":[[66,[1,1]],[69,[1,1]]]},{"step":14,"gens":[[66,[0,1]],[67,[0,1]],[68,[1,0]],[71,[1,0]]]},{"step":14,"gens":[[66,[1,1]],[67,[1,1]],[68,[1,1]],[69,[1,1]],[70,[1,1]]]},{"step":14,"gens":[[67,[1,1]],[68,[1,1]],[70,[1,1]]]},{"step":14,"gens":[[66,[0,1]],[66,[1,-1]],[66,[1,0]],[66,[1,1]],[67,[0,1]],[68,[0,1]],[69,[1,0]],[70,[1,1]],[71,[1,1]]]},{"step":14,"gens":[[66,[1,0]],[69,[1,0]],[70,[1,1]]]},{"step":14,"gens":[[66,[1,1]],[68,[0,1]],[71,[1,1]]]},{"step":14,"gens":[[66,[1,1]],[67,[1,1]],[68,[0,1]],[68,[1,-1]],[68,[1,0]],[68,[1,1]],[69,[1,1]],[70,[1,1]],[71,[1,0]]]},{"step":14,"gens":[[68,[1,0]],[70,[1,1]],[71,[1,0]]]},{"step":14,"gens":[[66,[1,1]],[68,[0,1]],[69,[1,1]]]},{"step":14,"gens":[[67,[1,0]],[68,[1,0]],[69,[0,1]],[70,[0,1]],[70,[1,-1]],[70,[1,0]],[70,[1,1]],[71,[0,1]],[71,[1,-1]],[71,[1,0]],[71,[1,1]]]},{"step":14,"gens":[[66,[1,0]],[67,[1,0]],[69,[0,1]],[69,[1,-1]],[69,[1,0]],[69,[1,1]],[70,[0,1]],[70,[1,-1]],[70,[1,0]],[70,[1,1]],[71,[0,1]]]},{"step":14,"gens":[[66,[0,1]],[67,[0,1]],[67,[1,-1]],[67,[1,0]],[67,[1,1]],[68,[0,1]],[68,[1,-1]],[68,[1,0]],[68,[1,1]],[69,[0,1]],[70,[0,1]],[70,[1,-1]],[70,[1,0]],[70,[1,1]],[71,[0,1]],[71,[1,-1]],[71,[1,0]],[71,[1,1]]]},{"step":14,"gens":[[67,[1,0]],[70,[1,0]]]},{"step":14,"gens":[[67,[1,0]],[68,[0,1]],[70,[1,0]]]},{"step":14,"gens":[[66,[0,1]],[67,[0,1]],[67,[1,-1]],[67,[1,0]],[67,[1,1]],[68,[0,1]],[68,[1,-1]],[68,[1,0]],[68,[1,1]],[70,[1,0]],[71,[1,0]]]},{"step":14,"gens":[[66,[0,1]],[67,[0,1]],[69,[1,1]],[70,[1,1]]]},{"step":14,"gens":[[66,[1,0]],[69,[1,0]]]},{"step":14,"gens":[[66,[0,1]],[66,[1,-1]],[66,[1,0]],[66,[1,1]],[67,[0,1]],[67,[1,-1]],[67,[1,0]],[67,[1,1]],[68,[1,1]],[69,[1,0]],[70,[1,0]]]},{"step":14,"gens":[[68,[0,1]],[71,[1,1]]]},{"step":14,"gens":[[66,[0,1]],[67,[0,1]],[68,[0,1]],[70,[1,1]],[71,[1,1]]]},{"step":13,"gens":[[60,[0,1]],[61,[0,1]],[62,[0,1]],[64,[1,1]],[65,[1,1]]]},{"step":13,"gens":[[62,[0,1]],[65,[1,1]]]},{"step":13,"gens":[[60,[0,1]],[60,[1,-1]],[60,[1,0]],[60,[1,1]],[61,[0,1]],[61,[1,-1]],[61,[1,0]],[61,[1,1]],[62,[1,1]],[63,[1,0]],[64,[1,0]]]},{"step":13,"gens":[[60,[0,1]],[61,[0,1]],[63,[1,1]],[64,[1,1]]]},{"step":13,"gens":[[60,[0,1]],[61,[0,1]],[61,[1,-1]],[61,[1,0]],[61,[1,1]],[62,[0,1]],[62,[1,-1]],[62,[1,0]],[62,[1,1]],[64,[1,0]],[65,[1,0]]]},{"step":13,"gens":[[61,[1,0]],[62,[0,1]],[64,[1,0]]]},{"step":13,"gens":[[61,[1,0]],[64,[1,0]]]},{"step":13,"gens":[[60,[0,1]],[61,[0,1]],[61,[1,-1]],[61,[1,0]],[61,[1,1]],[62,[0,1]],[62,[1,-1]],[62,[1,0]],[62,[1,1]],[63,[0,1]],[64,[0,1]],[64,[1,-1]],[64,[1,0]],[64,[1,1]],[65,[0,1]],[65,[1,-1]],[65,[1,0]],[65,[1,1]]]},{"step":13,"gens":[[60,[1,0]],[61,[1,0]],[63,[0,1]],[63,[1,-1]],[63,[1,0]],[63,[1,1]],[64,[0,1]],[64,[1,-1]],[64,[1,0]],[64,[1,1]],[65,[0,1]]]},{"step":13,"gens":[[61,[1,0]],[62,[1,0]],[63,[0,1]],[64,[0,1]],[64,[1,-1]],[64,[1,0]],[64,[1,1]],[65,[0,1]],[65,[1,-1]],[65,[1,0]],[65,[1,1]]]},{"step":13,"gens":[[60,[1,1]],[62,[0,1]],[63,[1,1]]]},{"step":13,"gens":[[62,[1,0]],[64,[1,1]],[65,[1,0]]]},{"step":13,"gens":[[60,[1,1]],[61,[1,1]],[62,[0,1]],[62,[1,-1]],[62,[1,0]],[62,[1,1]],[63,[1,1]],[64,[1,1]],[65,[1,0]]]},{"step":13,"gens":[[60,[1,1]],[62,[0,1]],[65,[1,1]]]},{"step":13,"gens":[[60,[1,0]],[63,[1,0]],[64,[1,1]]]},{"step":13,"gens":[[60,[0,1]],[60,[1,-1]],[60,[1,0]],[60,[1,1]],[61,[0,1]],[62,[0,1]],[63,[1,0]],[64,[1,1]],[65,[1,1]]]},{"step":13,"gens":[[61,[1,1]],[62,[1,1]],[64,[1,1]]]},{"step":13,"gens":[[60,[1,1]],[61,[1,1]],[62,[1,1]],[63,[1,1]],[64,[1,1]]]},{"step":13,"gens":[[60,[0,1]],[61,[0,1]],[62,[1,0]],[65,[1,0]]]},{"step":13,"gens":[[60,[1,1]],[63,[1,1]]]},{"step":13,"gens":[[60,[0,1]],[60,[1,-1]],[60,[1,0]],[60,[1,1]],[61,[0,1]],[62,[1,0]],[63,[0,1]],[63,[1,-1]],[63,[1,0]],[63,[1,1]],[64,[0,1]],[65,[0,1]],[65,[1,-1]],[65,[1,0]],[65,[1,1]]]},{"step":13,"gens":[[60,[0,1]],[61,[0,1]],[64,[1,1]]]},{"step":13,"gens":[[60,[1,1]],[61,[1,0]],[64,[1,0]]]},{"step":13,"gens":[[60,[0,1]],[60,[1,-1]],[60,[1,0]],[60,[1,1]],[61,[0,1]],[61,[1,-1]],[61,[1,0]],[61,[1,1]],[62,[1,1]],[63,[0,1]],[63,[1,-1]],[63,[1,0]],[63,[1,1]],[64,[0,1]],[64,[1,-1]],[64,[1,0]],[64,[1,1]],[65,[0,1]]]},{"step":13,"gens":[[63,[1,1]]]},{"step":13,"gens":[[60,[1,0]],[62,[1,0]],[63,[0,1]],[63,[1,-1]],[63,[1,0]],[63,[1,1]],[64,[0,1]],[65,[0,1]],[65,[1,-1]],[65,[1,0]],[65,[1,1]]]},{"step":12,"gens":[[54,[1,0]],[56,[1,0]],[57,[0,1]],[57,[1,-1]],[57,[1,0]],[57,[1,1]],[58,[0,1]],[59,[0,1]],[59,[1,-1]],[59,[1,0]],[59,[1,1]]]},{"step":12,"gens":[[54,[0,1]],[54,[1,-1]],[54,[1,0]],[54,[1,1]],[55,[0,1]],[55,[1,-1]],[55,[1,0]],[55,[1,1]],[56,[1,1]],[57,[0,1]],[57,[1,-1]],[57,[1,0]],[57,[1,1]],[58,[0,1]],[58,[1,-1]],[58,[1,0]],[58,[1,1]],[59,[0,1]]]},{"step":12,"gens":[[54,[0,1]],[55,[0,1]],[58,[1,1]]]},{"step":12,"gens":[[54,[0,1]],[54,[1,-1]],[54,[1,0]],[54,[1,1]],[55,[0,1]],[56,[1,0]],[57,[0,1]],[57,[1,-1]],[57,[1,0]],[57,[1,1]],[58,[0,1]],[59,[0,1]],[59,[1,-1]],[59,[1,0]],[59,[1,1]]]},{"step":12,"gens":[[54,[0,1]],[55,[0,1]],[56,[1,0]],[59,[1,0]]]},{"step":12,"gens":[[54,[1,1]],[55,[1,1]],[56,[1,1]],[57,[1,1]],[58,[1,1]]]},{"step":12,"gens":[[55,[1,1]],[56,[1,1]],[58,[1,1]]]},{"step":12,"gens":[[54,[0,1]],[54,[1,-1]],[54,[1,0]],[54,[1,1]],[55,[0,1]],[56,[0,1]],[57,[1,0]],[58,[1,1]],[59,[1,1]]]},{"step":12,"gens":[[54,[1,0]],[57,[1,0]],[58,[1,1]]]},{"step":12,"gens":[[54,[1,1]],[56,[0,1]],[59,[1,1]]]},{"step":12,"gens":[[54,[1,1]],[55,[1,1]],[56,[0,1]],[56,[1,-1]],[56,[1,0]],[56,[1,1]],[57,[1,1]],[58,[1,1]],[59,[1,0]]]},{"step":12,"gens":[[56,[1,0]],[58,[1,1]],[59,[1,0]]]},{"step":12,"gens":[[55,[1,0]],[56,[1,0]],[57,[0,1]],[58,[0,1]],[58,[1,-1]],[58,[1,0]],[58,[1,1]],[59,[0,1]],[59,[1,-1]],[59,[1,0]],[59,[1,1]]]},{"step":12,"gens":[[54,[1,0]],[55,[1,0]],[57,[0,1]],[57,[1,-1]],[57,[1,0]],[57,[1,1]],[58,[0,1]],[58,[1,-1]],[58,[1,0]],[58,[1,1]],[59,[0,1]]]},{"step":12,"gens":[[54,[0,1]],[55,[0,1]],[55,[1,-1]],[55,[1,0]],[55,[1,1]],[56,[0,1]],[56,[1,-1]],[56,[1,0]],[56,[1,1]],[57,[0,1]],[58,[0,1]],[58,[1,-1]],[58,[1,0]],[58,[1,1]],[59,[0,1]],[59,[1,-1]],[59,[1,0]],[59,[1,1]]]},{"step":12,"gens":[[55,[1,0]],[58,[1,0]]]},{"step":12,"gens":[[55,[1,0]],[56,[0,1]],[58,[1,0]]]},{"step":12,"gens":[[54,[0,1]],[55,[0,1]],[55,[1,-1]],[55,[1,0]],[55,[1,1]],[56,[0,1]],[56,[1,-1]],[56,[1,0]],[56,[1,1]],[58,[1,0]],[59,[1,0]]]},{"step":12,"gens":[[54,[0,1]],[55,[0,1]],[57,[1,1]],[58,[1,1]]]},{"step":12,"gens":[[56,[0,1]],[59,[1,1]]]},{"step":12,"gens":[[54,[0,1]],[55,[0,1]],[56,[0,1]],[58,[1,1]],[59,[1,1]]]},{"step":12,"gens":[[54,[1,0]],[56,[1,0]],[57,[1,0]],[59,[1,0]]]},{"step":12,"gens":[[54,[0,1]],[54,[1,-1]],[54,[1,0]],[54,[1,1]],[55,[0,1]],[55,[1,-1]],[55,[1,0]],[55,[1,1]],[56,[0,1]],[56,[1,-1]],[56,[1,0]],[56,[1,1]],[57,[1,0]],[58,[1,0]],[59,[1,0]]]},{"step":12,"gens":[[54,[1,1]],[55,[1,0]],[58,[1,0]]]},{"step":12,"gens":[[54,[1,1]],[55,[1,0]],[56,[0,1]],[58,[1,0]]]},{"step":12,"gens":[[54,[0,1]],[54,[1,-1]],[54,[1,0]],[54,[1,1]],[55,[0,1]],[55,[1,-1]],[55,[1,0]],[55,[1,1]],[56,[0,1]],[56,[1,-1]],[56,[1,0]],[56,[1,1]],[57,[0,1]],[57,[1,-1]],[57,[1,0]],[57,[1,1]],[58,[0,1]],[58,[1,-1]],[58,[1,0]],[58,[1,1]],[59,[0,1]],[59,[1,-1]],[59,[1,0]],[59,[1,1]]]},{"step":12,"gens":[[54,[0,1]],[54,[1,-1]],[54,[1,0]],[54,[1,1]],[55,[0,1]],[57,[1,0]],[59,[1,1]]]},{"step":12,"gens":[[54,[0,1]],[54,[1,-1]],[54,[1,0]],[54,[1,1]],[55,[0,1]],[55,[1,-1]],[55,[1,0]],[55,[1,1]],[56,[1,1]],[57,[1,0]],[58,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[51,[1,0]],[53,[1,1]]]},{"step":11,"gens":[[48,[1,1]],[49,[1,0]],[50,[0,1]],[52,[1,0]]]},{"step":11,"gens":[[48,[1,1]],[49,[1,0]],[52,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[49,[1,-1]],[49,[1,0]],[49,[1,1]],[50,[0,1]],[50,[1,-1]],[50,[1,0]],[50,[1,1]],[51,[1,0]],[52,[1,0]],[53,[1,0]]]},{"step":11,"gens":[[48,[1,0]],[50,[1,0]],[51,[1,0]],[53,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[49,[0,1]],[50,[0,1]],[52,[1,1]],[53,[1,1]]]},{"step":11,"gens":[[48,[0,1]],[49,[0,1]],[51,[1,1]],[52,[1,1]]]},{"step":11,"gens":[[48,[0,1]],[49,[0,1]],[49,[1,-1]],[49,[1,0]],[49,[1,1]],[50,[0,1]],[50,[1,-1]],[50,[1,0]],[50,[1,1]],[52,[1,0]],[53,[1,0]]]},{"step":11,"gens":[[49,[1,0]],[50,[0,1]],[52,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[49,[0,1]],[49,[1,-1]],[49,[1,0]],[49,[1,1]],[50,[0,1]],[50,[1,-1]],[50,[1,0]],[50,[1,1]],[51,[0,1]],[52,[0,1]],[52,[1,-1]],[52,[1,0]],[52,[1,1]],[53,[0,1]],[53,[1,-1]],[53,[1,0]],[53,[1,1]]]},{"step":11,"gens":[[48,[1,0]],[49,[1,0]],[51,[0,1]],[51,[1,-1]],[51,[1,0]],[51,[1,1]],[52,[0,1]],[52,[1,-1]],[52,[1,0]],[52,[1,1]],[53,[0,1]]]},{"step":11,"gens":[[49,[1,0]],[50,[1,0]],[51,[0,1]],[52,[0,1]],[52,[1,-1]],[52,[1,0]],[52,[1,1]],[53,[0,1]],[53,[1,-1]],[53,[1,0]],[53,[1,1]]]},{"step":11,"gens":[[50,[1,0]],[52,[1,1]],[53,[1,0]]]},{"step":11,"gens":[[48,[1,1]],[49,[1,1]],[50,[0,1]],[50,[1,-1]],[50,[1,0]],[50,[1,1]],[51,[1,1]],[52,[1,1]],[53,[1,0]]]},{"step":11,"gens":[[48,[1,1]],[50,[0,1]],[53,[1,1]]]},{"step":11,"gens":[[48,[1,0]],[51,[1,0]],[52,[1,1]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[50,[0,1]],[51,[1,0]],[52,[1,1]],[53,[1,1]]]},{"step":11,"gens":[[49,[1,1]],[50,[1,1]],[52,[1,1]]]},{"step":11,"gens":[[48,[1,1]],[49,[1,1]],[50,[1,1]],[51,[1,1]],[52,[1,1]]]},{"step":11,"gens":[[48,[0,1]],[49,[0,1]],[50,[1,0]],[53,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[50,[1,0]],[51,[0,1]],[51,[1,-1]],[51,[1,0]],[51,[1,1]],[52,[0,1]],[53,[0,1]],[53,[1,-1]],[53,[1,0]],[53,[1,1]]]},{"step":11,"gens":[[48,[0,1]],[49,[0,1]],[52,[1,1]]]},{"step":11,"gens":[[48,[1,0]],[50,[1,0]],[51,[0,1]],[51,[1,-1]],[51,[1,0]],[51,[1,1]],[52,[0,1]],[53,[0,1]],[53,[1,-1]],[53,[1,0]],[53,[1,1]]]},{"step":11,"gens":[[48,[1,1]],[51,[1,1]]]},{"step":11,"gens":[[48,[1,1]],[50,[0,1]],[51,[1,1]]]},{"step":11,"gens":[[48,[1,0]],[51,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[50,[0,1]],[51,[0,1]],[51,[1,-1]],[51,[1,0]],[51,[1,1]],[52,[0,1]],[53,[0,1]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[51,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[50,[1,0]],[51,[1,0]],[53,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[49,[1,-1]],[49,[1,0]],[49,[1,1]],[50,[0,1]],[50,[1,-1]],[50,[1,0]],[50,[1,1]],[51,[0,1]],[51,[1,-1]],[51,[1,0]],[51,[1,1]],[52,[0,1]],[52,[1,-1]],[52,[1,0]],[52,[1,1]],[53,[0,1]],[53,[1,-1]],[53,[1,0]],[53,[1,1]]]},{"step":11,"gens":[[49,[1,0]],[52,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[49,[1,-1]],[49,[1,0]],[49,[1,1]],[50,[1,1]],[51,[1,0]],[52,[1,0]]]},{"step":11,"gens":[[48,[0,1]],[48,[1,-1]],[48,[1,0]],[48,[1,1]],[49,[0,1]],[49,[1,-1]],[49,[1,0]],[49,[1,1]],[50,[1,1]],[51,[0,1]],[51,[1,-1]],[51,[1,0]],[51,[1,1]],[52,[0,1]],[52,[1,-1]],[52,[1,0]],[52,[1,1]],[53,[0,1]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[43,[1,-1]],[43,[1,0]],[43,[1,1]],[44,[1,1]],[45,[1,0]],[46,[1,0]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[44,[1,0]],[45,[1,0]],[47,[1,0]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[45,[1,0]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[44,[0,1]],[45,[0,1]],[45,[1,-1]],[45,[1,0]],[45,[1,1]],[46,[0,1]],[47,[0,1]]]},{"step":10,"gens":[[42,[1,1]],[44,[0,1]],[45,[1,1]]]},{"step":10,"gens":[[42,[1,1]],[45,[1,1]]]},{"step":10,"gens":[[42,[1,0]],[44,[1,0]],[45,[0,1]],[45,[1,-1]],[45,[1,0]],[45,[1,1]],[46,[0,1]],[47,[0,1]],[47,[1,-1]],[47,[1,0]],[47,[1,1]]]},{"step":10,"gens":[[42,[0,1]],[43,[0,1]],[46,[1,1]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[44,[1,0]],[45,[0,1]],[45,[1,-1]],[45,[1,0]],[45,[1,1]],[46,[0,1]],[47,[0,1]],[47,[1,-1]],[47,[1,0]],[47,[1,1]]]},{"step":10,"gens":[[42,[0,1]],[43,[0,1]],[44,[1,0]],[47,[1,0]]]},{"step":10,"gens":[[42,[1,1]],[43,[1,1]],[44,[1,1]],[45,[1,1]],[46,[1,1]]]},{"step":10,"gens":[[43,[1,1]],[44,[1,1]],[46,[1,1]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[44,[0,1]],[45,[1,0]],[46,[1,1]],[47,[1,1]]]},{"step":10,"gens":[[42,[1,1]],[44,[0,1]],[47,[1,1]]]},{"step":10,"gens":[[44,[1,0]],[46,[1,1]],[47,[1,0]]]},{"step":10,"gens":[[43,[1,0]],[44,[1,0]],[45,[0,1]],[46,[0,1]],[46,[1,-1]],[46,[1,0]],[46,[1,1]],[47,[0,1]],[47,[1,-1]],[47,[1,0]],[47,[1,1]]]},{"step":10,"gens":[[42,[0,1]],[43,[0,1]],[43,[1,-1]],[43,[1,0]],[43,[1,1]],[44,[0,1]],[44,[1,-1]],[44,[1,0]],[44,[1,1]],[45,[0,1]],[46,[0,1]],[46,[1,-1]],[46,[1,0]],[46,[1,1]],[47,[0,1]],[47,[1,-1]],[47,[1,0]],[47,[1,1]]]},{"step":10,"gens":[[42,[0,1]],[43,[0,1]],[43,[1,-1]],[43,[1,0]],[43,[1,1]],[44,[0,1]],[44,[1,-1]],[44,[1,0]],[44,[1,1]],[46,[1,0]],[47,[1,0]]]},{"step":10,"gens":[[42,[0,1]],[43,[0,1]],[45,[1,1]],[46,[1,1]]]},{"step":10,"gens":[[42,[0,1]],[43,[0,1]],[44,[0,1]],[46,[1,1]],[47,[1,1]]]},{"step":10,"gens":[[42,[1,0]],[44,[1,0]],[45,[1,0]],[47,[1,0]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[43,[1,-1]],[43,[1,0]],[43,[1,1]],[44,[0,1]],[44,[1,-1]],[44,[1,0]],[44,[1,1]],[45,[1,0]],[46,[1,0]],[47,[1,0]]]},{"step":10,"gens":[[42,[1,1]],[43,[1,0]],[46,[1,0]]]},{"step":10,"gens":[[42,[1,1]],[43,[1,0]],[44,[0,1]],[46,[1,0]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[45,[1,0]],[47,[1,1]]]},{"step":10,"gens":[[44,[0,1]],[47,[1,1]]]},{"step":10,"gens":[[44,[0,1]],[45,[1,1]],[47,[1,1]]]},{"step":10,"gens":[[42,[1,0]],[43,[1,1]],[44,[1,1]],[45,[1,0]]]},{"step":10,"gens":[[42,[1,0]],[43,[1,1]],[44,[1,1]],[45,[0,1]],[45,[1,-1]],[45,[1,0]],[45,[1,1]],[46,[0,1]],[47,[0,1]]]},{"step":10,"gens":[[42,[0,1]],[42,[1,-1]],[42,[1,0]],[42,[1,1]],[43,[0,1]],[43,[1,-1]],[43,[1,0]],[43,[1,1]],[44,[1,1]],[45,[0,1]],[45,[1,-1]],[45,[1,0]],[45,[1,1]],[46,[0,1]],[46,[1,-1]],[46,[1,0]],[46,[1,1]],[47,[0,1]]]},{"step":9,"gens":[[36,[0,1]],[36,[1,-1]],[36,[1,0]],[36,[1,1]],[37,[0,1]],[37,[1,-1]],[37,[1,0]],[37,[1,1]],[38,[1,1]],[39,[0,1]],[39,[1,-1]],[39,[1,0]],[39,[1,1]],[40,[0,1]],[40,[1,-1]],[40,[1,0]],[40,[1,1]],[41,[0,1]]]},{"step":9,"gens":[[36,[1,0]],[37,[1,1]],[38,[1,1]],[39,[0,1]],[39,[1,-1]],[39,[1,0]],[39,[1,1]],[40,[0,1]],[41,[0,1]]]},{"step":9,"gens":[[36,[1,0]],[37,[1,1]],[38,[1,1]],[39,[1,0]]]},{"step":9,"gens":[[38,[0,1]],[39,[1,1]],[41,[1,1]]]},{"step":9,"gens":[[38,[0,1]],[41,[1,1]]]},{"step":9,"gens":[[36,[1,1]],[37,[1,0]],[38,[0,1]],[40,[1,0]]]},{"step":9,"gens":[[36,[1,1]],[37,[1,0]],[40,[1,0]]]},{"step":9,"gens":[[36,[0,1]],[36,[1,-1]],[36,[1,0]],[36,[1,1]],[37,[0,1]],[37,[1,-1]],[37,[1,0]],[37,[1,1]],[38,[0,1]],[38,[1,-1]],[38,[1,0]],[38,[1,1]],[39,[1,0]],[40,[1,0]],[41,[1,0]]]},{"step":9,"gens":[[36,[0,1]],[37,[0,1]],[38,[0,1]],[40,[1,1]],[41,[1,1]]]},{"step":9,"gens":[[36,[0,1]],[37,[0,1]],[39,[1,1]],[40,[1,1]]]},{"step":9,"gens":[[36,[0,1]],[37,[0,1]],[37,[1,-1]],[37,[1,0]],[37,[1,1]],[38,[0,1]],[38,[1,-1]],[38,[1,0]],[38,[1,1]],[40,[1,0]],[41,[1,0]]]},{"step":9,"gens":[[36,[0,1]],[37,[0,1]],[37,[1,-1]],[37,[1,0]],[37,[1,1]],[38,[0,1]],[38,[1,-1]],[38,[1,0]],[38,[1,1]],[39,[0,1]],[40,[0,1]],[40,[1,-1]],[40,[1,0]],[40,[1,1]],[41,[0,1]],[41,[1,-1]],[41,[1,0]],[41,[1,1]]]},{"step":9,"gens":[[37,[1,0]],[38,[1,0]],[39,[0,1]],[40,[0,1]],[40,[1,-1]],[40,[1,0]],[40,[1,1]],[41,[0,1]],[41,[1,-1]],[41,[1,0]],[41,[1,1]]]},{"step":9,"gens":[[38,[1,0]],[40,[1,1]],[41,[1,0]]]},{"step":9,"gens":[[36,[1,1]],[38,[0,1]],[41,[1,1]]]},{"step":9,"gens":[[37,[1,1]],[38,[1,1]],[40,[1,1]]]},{"step":9,"gens":[[36,[1,1]],[37,[1,1]],[38,[1,1]],[39,[1,1]],[40,[1,1]]]},{"step":9,"gens":[[36,[0,1]],[37,[0,1]],[40,[1,1]]]},{"step":9,"gens":[[36,[1,1]],[38,[0,1]],[39,[1,1]]]},{"step":9,"gens":[[36,[0,1]],[36,[1,-1]],[36,[1,0]],[36,[1,1]],[37,[0,1]],[38,[0,1]],[39,[0,1]],[39,[1,-1]],[39,[1,0]],[39,[1,1]],[40,[0,1]],[41,[0,1]]]},{"step":9,"gens":[[36,[0,1]],[36,[1,-1]],[36,[1,0]],[36,[1,1]],[37,[0,1]],[37,[1,-1]],[37,[1,0]],[37,[1,1]],[38,[1,1]],[39,[1,0]],[40,[1,0]]]},{"step":9,"gens":[[37,[1,0]],[40,[1,0]]]},{"step":9,"gens":[[36,[1,0]],[39,[1,0]],[40,[1,1]]]},{"step":9,"gens":[[36,[1,0]],[37,[1,0]],[39,[0,1]],[39,[1,-1]],[39,[1,0]],[39,[1,1]],[40,[0,1]],[40,[1,-1]],[40,[1,0]],[40,[1,1]],[41,[0,1]]]},{"step":9,"gens":[[37,[1,0]],[38,[0,1]],[40,[1,0]]]},{"step":9,"gens":[[36,[1,0]],[37,[1,1]],[38,[0,1]],[38,[1,-1]],[38,[1,0]],[38,[1,1]],[39,[0,1]],[39,[1,-1]],[39,[1,0]],[39,[1,1]],[40,[0,1]],[41,[0,1]],[41,[1,-1]],[41,[1,0]],[41,[1,1]]]},{"step":9,"gens":[[37,[1,1]],[38,[0,1]],[38,[1,-1]],[38,[1,0]],[38,[1,1]],[39,[1,1]],[41,[1,0]]]},{"step":9,"gens":[[36,[0,1]],[37,[0,1]],[37,[1,-1]],[37,[1,0]],[37,[1,1]],[38,[0,1]],[38,[1,-1]],[38,[1,0]],[38,[1,1]],[39,[1,1]],[40,[1,0]],[41,[1,0]]]},{"step":9,"gens":[[36,[1,0]],[37,[1,0]],[38,[0,1]],[39,[0,1]],[39,[1,-1]],[39,[1,0]],[39,[1,1]],[40,[0,1]],[40,[1,-1]],[40,[1,0]],[40,[1,1]],[41,[0,1]]]},{"step":9,"gens":[[38,[0,1]],[39,[1,1]],[40,[1,1]]]},{"step":9,"gens":[[36,[1,1]],[37,[1,1]],[38,[0,1]],[38,[1,-1]],[38,[1,0]],[38,[1,1]],[39,[1,1]],[40,[1,1]],[41,[1,0]]]},{"step":9,"gens":[[36,[1,0]],[38,[0,1]],[39,[1,0]]]},{"step":9,"gens":[[36,[0,1]],[36,[1,-1]],[36,[1,0]],[36,[1,1]],[37,[0,1]],[38,[0,1]],[39,[1,0]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[32,[0,1]],[33,[1,0]]]},{"step":8,"gens":[[30,[1,0]],[32,[0,1]],[33,[1,0]]]},{"step":8,"gens":[[30,[1,1]],[31,[1,1]],[32,[0,1]],[32,[1,-1]],[32,[1,0]],[32,[1,1]],[33,[1,1]],[34,[1,1]],[35,[1,0]]]},{"step":8,"gens":[[32,[0,1]],[33,[1,1]],[34,[1,1]]]},{"step":8,"gens":[[30,[1,0]],[31,[1,0]],[32,[0,1]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[34,[1,-1]],[34,[1,0]],[34,[1,1]],[35,[0,1]]]},{"step":8,"gens":[[30,[0,1]],[31,[0,1]],[31,[1,-1]],[31,[1,0]],[31,[1,1]],[32,[0,1]],[32,[1,-1]],[32,[1,0]],[32,[1,1]],[33,[1,1]],[34,[1,0]],[35,[1,0]]]},{"step":8,"gens":[[31,[1,1]],[32,[0,1]],[32,[1,-1]],[32,[1,0]],[32,[1,1]],[33,[1,1]],[35,[1,0]]]},{"step":8,"gens":[[31,[1,0]],[32,[0,1]],[34,[1,0]]]},{"step":8,"gens":[[30,[1,0]],[31,[1,0]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[34,[1,-1]],[34,[1,0]],[34,[1,1]],[35,[0,1]]]},{"step":8,"gens":[[30,[1,0]],[33,[1,0]],[34,[1,1]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[31,[1,-1]],[31,[1,0]],[31,[1,1]],[32,[1,1]],[33,[1,0]],[34,[1,0]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[32,[0,1]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[35,[0,1]]]},{"step":8,"gens":[[30,[1,1]],[32,[0,1]],[33,[1,1]]]},{"step":8,"gens":[[30,[0,1]],[31,[0,1]],[34,[1,1]]]},{"step":8,"gens":[[30,[1,1]],[31,[1,1]],[32,[1,1]],[33,[1,1]],[34,[1,1]]]},{"step":8,"gens":[[31,[1,1]],[32,[1,1]],[34,[1,1]]]},{"step":8,"gens":[[30,[1,1]],[32,[0,1]],[35,[1,1]]]},{"step":8,"gens":[[32,[1,0]],[34,[1,1]],[35,[1,0]]]},{"step":8,"gens":[[31,[1,0]],[32,[1,0]],[33,[0,1]],[34,[0,1]],[34,[1,-1]],[34,[1,0]],[34,[1,1]],[35,[0,1]],[35,[1,-1]],[35,[1,0]],[35,[1,1]]]},{"step":8,"gens":[[30,[0,1]],[31,[0,1]],[31,[1,-1]],[31,[1,0]],[31,[1,1]],[32,[0,1]],[32,[1,-1]],[32,[1,0]],[32,[1,1]],[33,[0,1]],[34,[0,1]],[34,[1,-1]],[34,[1,0]],[34,[1,1]],[35,[0,1]],[35,[1,-1]],[35,[1,0]],[35,[1,1]]]},{"step":8,"gens":[[30,[0,1]],[31,[0,1]],[33,[1,1]],[34,[1,1]]]},{"step":8,"gens":[[30,[0,1]],[31,[0,1]],[32,[0,1]],[34,[1,1]],[35,[1,1]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[31,[1,-1]],[31,[1,0]],[31,[1,1]],[32,[0,1]],[32,[1,-1]],[32,[1,0]],[32,[1,1]],[33,[1,0]],[34,[1,0]],[35,[1,0]]]},{"step":8,"gens":[[30,[1,1]],[31,[1,0]],[34,[1,0]]]},{"step":8,"gens":[[30,[1,1]],[31,[1,0]],[32,[0,1]],[34,[1,0]]]},{"step":8,"gens":[[32,[0,1]],[35,[1,1]]]},{"step":8,"gens":[[32,[0,1]],[33,[1,1]],[35,[1,1]]]},{"step":8,"gens":[[30,[1,0]],[31,[1,1]],[32,[1,1]],[33,[1,0]]]},{"step":8,"gens":[[30,[1,0]],[31,[1,1]],[32,[1,1]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[35,[0,1]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[31,[1,-1]],[31,[1,0]],[31,[1,1]],[32,[1,1]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[34,[1,-1]],[34,[1,0]],[34,[1,1]],[35,[0,1]]]},{"step":8,"gens":[[30,[1,0]],[32,[1,0]],[33,[1,0]],[35,[1,0]]]},{"step":8,"gens":[[30,[1,1]],[33,[1,1]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[33,[1,0]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[32,[1,0]],[33,[1,0]],[35,[1,0]]]},{"step":8,"gens":[[30,[1,0]],[33,[1,0]]]},{"step":8,"gens":[[33,[1,1]]]},{"step":8,"gens":[[30,[1,0]],[31,[1,0]],[32,[1,0]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[34,[1,-1]],[34,[1,0]],[34,[1,1]],[35,[0,1]],[35,[1,-1]],[35,[1,0]],[35,[1,1]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[32,[1,0]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[35,[0,1]],[35,[1,-1]],[35,[1,0]],[35,[1,1]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[32,[0,1]],[33,[1,0]],[34,[1,1]],[35,[1,1]]]},{"step":8,"gens":[[30,[1,0]],[32,[1,0]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[35,[0,1]],[35,[1,-1]],[35,[1,0]],[35,[1,1]]]},{"step":8,"gens":[[30,[1,0]],[31,[1,1]],[32,[0,1]],[32,[1,-1]],[32,[1,0]],[32,[1,1]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[35,[0,1]],[35,[1,-1]],[35,[1,0]],[35,[1,1]]]},{"step":8,"gens":[[30,[1,0]],[32,[0,1]],[33,[1,0]],[35,[1,1]]]},{"step":8,"gens":[[30,[1,0]],[31,[1,0]],[32,[0,1]],[33,[1,0]],[34,[1,0]],[35,[1,1]]]},{"step":8,"gens":[[32,[0,1]]]},{"step":8,"gens":[[31,[1,0]],[34,[1,0]]]},{"step":8,"gens":[[30,[0,1]],[31,[0,1]],[31,[1,-1]],[31,[1,0]],[31,[1,1]],[32,[0,1]],[32,[1,-1]],[32,[1,0]],[32,[1,1]],[34,[1,0]],[35,[1,0]]]},{"step":8,"gens":[[30,[0,1]],[30,[1,-1]],[30,[1,0]],[30,[1,1]],[31,[0,1]],[31,[1,-1]],[31,[1,0]],[31,[1,1]],[32,[0,1]],[32,[1,-1]],[32,[1,0]],[32,[1,1]],[33,[0,1]],[33,[1,-1]],[33,[1,0]],[33,[1,1]],[34,[0,1]],[34,[1,-1]],[34,[1,0]],[34,[1,1]],[35,[0,1]],[35,[1,-1]],[35,[1,0]],[35,[1,1]]]},{"step":7,"gens":[[25,[1,0]],[28,[1,0]]]},{"step":7,"gens":[[24,[1,0]],[25,[1,0]],[26,[0,1]],[27,[1,0]],[28,[1,0]],[29,[1,1]]]},{"step":7,"gens":[[24,[1,0]],[26,[0,1]],[27,[1,0]],[29,[1,1]]]},{"step":7,"gens":[[24,[1,0]],[25,[1,1]],[26,[0,1]],[26,[1,-1]],[26,[1,0]],[26,[1,1]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[29,[0,1]],[29,[1,-1]],[29,[1,0]],[29,[1,1]]]},{"step":7,"gens":[[24,[1,0]],[26,[1,0]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[29,[0,1]],[29,[1,-1]],[29,[1,0]],[29,[1,1]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[26,[0,1]],[27,[1,0]],[28,[1,1]],[29,[1,1]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[26,[1,0]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[29,[0,1]],[29,[1,-1]],[29,[1,0]],[29,[1,1]]]},{"step":7,"gens":[[24,[1,0]],[25,[1,0]],[26,[1,0]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[28,[1,-1]],[28,[1,0]],[28,[1,1]],[29,[0,1]],[29,[1,-1]],[29,[1,0]],[29,[1,1]]]},{"step":7,"gens":[[24,[1,0]],[27,[1,0]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[26,[1,0]],[27,[1,0]],[29,[1,0]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[27,[1,0]]]},{"step":7,"gens":[[24,[1,0]],[26,[1,0]],[27,[1,0]],[29,[1,0]]]},{"step":7,"gens":[[24,[1,0]],[25,[1,1]],[26,[1,1]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[29,[0,1]]]},{"step":7,"gens":[[24,[1,0]],[25,[1,1]],[26,[1,1]],[27,[1,0]]]},{"step":7,"gens":[[26,[0,1]],[27,[1,1]],[29,[1,1]]]},{"step":7,"gens":[[26,[0,1]],[29,[1,1]]]},{"step":7,"gens":[[24,[1,1]],[25,[1,0]],[26,[0,1]],[28,[1,0]]]},{"step":7,"gens":[[24,[1,1]],[25,[1,0]],[28,[1,0]]]},{"step":7,"gens":[[24,[0,1]],[25,[0,1]],[26,[0,1]],[28,[1,1]],[29,[1,1]]]},{"step":7,"gens":[[24,[0,1]],[25,[0,1]],[27,[1,1]],[28,[1,1]]]},{"step":7,"gens":[[24,[0,1]],[25,[0,1]],[25,[1,-1]],[25,[1,0]],[25,[1,1]],[26,[0,1]],[26,[1,-1]],[26,[1,0]],[26,[1,1]],[27,[0,1]],[28,[0,1]],[28,[1,-1]],[28,[1,0]],[28,[1,1]],[29,[0,1]],[29,[1,-1]],[29,[1,0]],[29,[1,1]]]},{"step":7,"gens":[[25,[1,0]],[26,[1,0]],[27,[0,1]],[28,[0,1]],[28,[1,-1]],[28,[1,0]],[28,[1,1]],[29,[0,1]],[29,[1,-1]],[29,[1,0]],[29,[1,1]]]},{"step":7,"gens":[[24,[1,1]],[26,[0,1]],[29,[1,1]]]},{"step":7,"gens":[[24,[0,1]],[25,[0,1]],[28,[1,1]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[26,[0,1]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[29,[0,1]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[25,[1,-1]],[25,[1,0]],[25,[1,1]],[26,[1,1]],[27,[1,0]],[28,[1,0]]]},{"step":7,"gens":[[24,[1,0]],[27,[1,0]],[28,[1,1]]]},{"step":7,"gens":[[24,[0,1]],[25,[0,1]],[25,[1,-1]],[25,[1,0]],[25,[1,1]],[26,[0,1]],[26,[1,-1]],[26,[1,0]],[26,[1,1]],[27,[1,1]],[28,[1,0]],[29,[1,0]]]},{"step":7,"gens":[[24,[1,0]],[26,[0,1]],[27,[1,0]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[26,[0,1]],[27,[1,0]]]},{"step":7,"gens":[[24,[0,1]],[25,[0,1]],[26,[1,0]],[29,[1,0]]]},{"step":7,"gens":[[24,[0,1]],[25,[0,1]],[25,[1,-1]],[25,[1,0]],[25,[1,1]],[26,[1,1]],[27,[0,1]],[28,[0,1]],[28,[1,-1]],[28,[1,0]],[28,[1,1]],[29,[0,1]]]},{"step":7,"gens":[[24,[0,1]],[24,[1,-1]],[24,[1,0]],[24,[1,1]],[25,[0,1]],[25,[1,-1]],[25,[1,0]],[25,[1,1]],[26,[1,1]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[28,[1,-1]],[28,[1,0]],[28,[1,1]],[29,[0,1]]]},{"step":7,"gens":[[28,[1,1]],[29,[1,1]]]},{"step":7,"gens":[[24,[1,0]],[25,[1,0]],[27,[0,1]],[27,[1,-1]],[27,[1,0]],[27,[1,1]],[28,[0,1]],[28,[1,-1]],[28,[1,0]],[28,[1,1]],[29,[0,1]]]},{"step":6,"gens":[[18,[0,1]],[18,[1,-1]],[18,[1,0]],[18,[1,1]],[19,[0,1]],[19,[1,-1]],[19,[1,0]],[19,[1,1]],[20,[1,1]],[21,[0,1]],[21,[1,-1]],[21,[1,0]],[21,[1,1]],[22,[0,1]],[22,[1,-1]],[22,[1,0]],[22,[1,1]],[23,[0,1]]]},{"step":6,"gens":[[18,[0,1]],[19,[0,1]],[19,[1,-1]],[19,[1,0]],[19,[1,1]],[20,[1,1]],[21,[0,1]],[22,[0,1]],[22,[1,-1]],[22,[1,0]],[22,[1,1]],[23,[0,1]]]},{"step":6,"gens":[[18,[0,1]],[19,[0,1]],[20,[1,0]],[23,[1,0]]]},{"step":6,"gens":[[18,[0,1]],[19,[0,1]],[19,[1,-1]],[19,[1,0]],[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[21,[1,1]],[22,[1,0]],[23,[1,0]]]},{"step":6,"gens":[[18,[0,1]],[18,[1,-1]],[18,[1,0]],[18,[1,1]],[19,[0,1]],[19,[1,-1]],[19,[1,0]],[19,[1,1]],[20,[1,1]],[21,[1,0]],[22,[1,0]]]},{"step":6,"gens":[[18,[0,1]],[18,[1,-1]],[18,[1,0]],[18,[1,1]],[19,[0,1]],[20,[0,1]],[21,[0,1]],[21,[1,-1]],[21,[1,0]],[21,[1,1]],[22,[0,1]],[23,[0,1]]]},{"step":6,"gens":[[18,[0,1]],[19,[0,1]],[19,[1,-1]],[19,[1,0]],[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[21,[0,1]],[22,[0,1]],[22,[1,-1]],[22,[1,0]],[22,[1,1]],[23,[0,1]],[23,[1,-1]],[23,[1,0]],[23,[1,1]]]},{"step":6,"gens":[[18,[0,1]],[19,[0,1]],[21,[1,1]],[22,[1,1]]]},{"step":6,"gens":[[18,[1,1]],[19,[1,0]],[22,[1,0]]]},{"step":6,"gens":[[18,[1,1]],[19,[1,0]],[20,[0,1]],[22,[1,0]]]},{"step":6,"gens":[[20,[0,1]],[21,[1,1]],[23,[1,1]]]},{"step":6,"gens":[[18,[1,0]],[19,[1,1]],[20,[1,1]],[21,[1,0]]]},{"step":6,"gens":[[18,[1,0]],[19,[1,1]],[20,[1,1]],[21,[0,1]],[21,[1,-1]],[21,[1,0]],[21,[1,1]],[22,[0,1]],[23,[0,1]]]},{"step":6,"gens":[[18,[1,0]],[20,[1,0]],[21,[1,0]],[23,[1,0]]]},{"step":6,"gens":[[18,[0,1]],[18,[1,-1]],[18,[1,0]],[18,[1,1]],[19,[0,1]],[20,[1,0]],[21,[1,0]],[23,[1,0]]]},{"step":6,"gens":[[18,[1,0]],[19,[1,0]],[20,[1,0]],[21,[0,1]],[21,[1,-1]],[21,[1,0]],[21,[1,1]],[22,[0,1]],[22,[1,-1]],[22,[1,0]],[22,[1,1]],[23,[0,1]],[23,[1,-1]],[23,[1,0]],[23,[1,1]]]},{"step":6,"gens":[[18,[0,1]],[18,[1,-1]],[18,[1,0]],[18,[1,1]],[19,[0,1]],[20,[1,0]],[21,[0,1]],[21,[1,-1]],[21,[1,0]],[21,[1,1]],[22,[0,1]],[23,[0,1]],[23,[1,-1]],[23,[1,0]],[23,[1,1]]]},{"step":6,"gens":[[18,[1,0]],[19,[1,0]],[20,[0,1]],[21,[1,0]],[22,[1,0]],[23,[1,1]]]},{"step":6,"gens":[[19,[1,0]],[22,[1,0]]]},{"step":6,"gens":[[21,[1,1]]]},{"step":6,"gens":[[18,[1,1]],[21,[1,1]]]},{"step":6,"gens":[[20,[1,0]],[22,[1,1]],[23,[1,0]]]},{"step":6,"gens":[[19,[1,1]],[20,[1,1]],[22,[1,1]]]},{"step":6,"gens":[[18,[1,1]],[19,[1,1]],[20,[1,1]],[21,[1,1]],[22,[1,1]]]},{"step":6,"gens":[[18,[1,1]],[20,[0,1]],[21,[1,1]]]},{"step":6,"gens":[[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[21,[1,1]],[23,[1,0]]]},{"step":6,"gens":[[20,[0,1]],[21,[1,1]],[22,[1,1]]]},{"step":6,"gens":[[18,[1,0]],[19,[1,0]],[20,[0,1]],[21,[0,1]],[21,[1,-1]],[21,[1,0]],[21,[1,1]],[22,[0,1]],[22,[1,-1]],[22,[1,0]],[22,[1,1]],[23,[0,1]]]},{"step":6,"gens":[[18,[0,1]],[19,[0,1]],[19,[1,-1]],[19,[1,0]],[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[22,[1,0]],[23,[1,0]]]},{"step":6,"gens":[[19,[1,0]],[20,[0,1]],[22,[1,0]]]},{"step":6,"gens":[[19,[1,0]],[20,[0,1]],[21,[0,1]],[22,[0,1]],[22,[1,-1]],[22,[1,0]],[22,[1,1]],[23,[0,1]]]},{"step":6,"gens":[[21,[1,1]],[22,[1,1]]]},{"step":6,"gens":[[18,[1,0]],[19,[1,0]],[21,[0,1]],[21,[1,-1]],[21,[1,0]],[21,[1,1]],[22,[0,1]],[22,[1,-1]],[22,[1,0]],[22,[1,1]],[23,[0,1]]]},{"step":6,"gens":[[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[23,[1,0]]]},{"step":6,"gens":[[18,[1,0]],[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[21,[0,1]],[21,[1,-1]],[21,[1,0]],[21,[1,1]],[22,[0,1]],[23,[0,1]],[23,[1,-1]],[23,[1,0]],[23,[1,1]]]},{"step":6,"gens":[[18,[1,1]],[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[23,[1,0]]]},{"step":6,"gens":[[18,[0,1]],[18,[1,-1]],[18,[1,0]],[18,[1,1]],[19,[0,1]],[19,[1,-1]],[19,[1,0]],[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[21,[0,1]],[21,[1,-1]],[21,[1,0]],[21,[1,1]],[22,[0,1]],[22,[1,-1]],[22,[1,0]],[22,[1,1]],[23,[0,1]],[23,[1,-1]],[23,[1,0]],[23,[1,1]]]},{"step":6,"gens":[[19,[1,0]],[20,[1,0]],[21,[0,1]],[22,[0,1]],[22,[1,-1]],[22,[1,0]],[22,[1,1]],[23,[0,1]],[23,[1,-1]],[23,[1,0]],[23,[1,1]]]},{"step":6,"gens":[[18,[0,1]],[18,[1,-1]],[18,[1,0]],[18,[1,1]],[19,[0,1]],[19,[1,-1]],[19,[1,0]],[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[21,[1,0]],[22,[1,0]],[23,[1,0]]]},{"step":6,"gens":[[18,[1,1]],[20,[1,0]],[22,[1,1]],[23,[1,0]]]},{"step":6,"gens":[[18,[1,1]],[19,[1,1]],[20,[0,1]],[20,[1,-1]],[20,[1,0]],[20,[1,1]],[21,[1,1]],[22,[1,1]],[23,[1,0]]]},{"step":5,"gens":[[12,[1,1]],[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[15,[1,1]],[16,[1,1]],[17,[1,0]]]},{"step":5,"gens":[[12,[1,1]],[14,[1,0]],[16,[1,1]],[17,[1,0]]]},{"step":5,"gens":[[12,[1,1]],[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[17,[1,0]]]},{"step":5,"gens":[[12,[1,0]],[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[15,[0,1]],[15,[1,-1]],[15,[1,0]],[15,[1,1]],[16,[0,1]],[17,[0,1]],[17,[1,-1]],[17,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[17,[1,0]]]},{"step":5,"gens":[[15,[1,1]],[16,[1,1]]]},{"step":5,"gens":[[13,[1,0]],[14,[0,1]],[15,[0,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]]]},{"step":5,"gens":[[12,[0,1]],[13,[0,1]],[13,[1,-1]],[13,[1,0]],[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[16,[1,0]],[17,[1,0]]]},{"step":5,"gens":[[12,[1,0]],[13,[1,0]],[14,[0,1]],[15,[0,1]],[15,[1,-1]],[15,[1,0]],[15,[1,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]]]},{"step":5,"gens":[[14,[0,1]],[15,[1,1]],[16,[1,1]]]},{"step":5,"gens":[[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[15,[1,1]],[17,[1,0]]]},{"step":5,"gens":[[12,[1,1]],[14,[0,1]],[15,[1,1]]]},{"step":5,"gens":[[12,[1,1]],[13,[1,1]],[14,[1,1]],[15,[1,1]],[16,[1,1]]]},{"step":5,"gens":[[13,[1,1]],[14,[1,1]],[16,[1,1]]]},{"step":5,"gens":[[14,[1,0]],[16,[1,1]],[17,[1,0]]]},{"step":5,"gens":[[12,[1,1]],[15,[1,1]]]},{"step":5,"gens":[[12,[1,0]],[13,[1,0]],[14,[0,1]],[15,[1,0]],[16,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[14,[1,0]],[15,[0,1]],[15,[1,-1]],[15,[1,0]],[15,[1,1]],[16,[0,1]],[17,[0,1]],[17,[1,-1]],[17,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[14,[1,0]],[15,[1,0]],[17,[1,0]]]},{"step":5,"gens":[[12,[1,0]],[14,[1,0]],[15,[1,0]],[17,[1,0]]]},{"step":5,"gens":[[12,[1,0]],[13,[1,1]],[14,[1,1]],[15,[0,1]],[15,[1,-1]],[15,[1,0]],[15,[1,1]],[16,[0,1]],[17,[0,1]]]},{"step":5,"gens":[[12,[1,0]],[13,[1,1]],[14,[1,1]],[15,[1,0]]]},{"step":5,"gens":[[14,[0,1]],[15,[1,1]],[17,[1,1]]]},{"step":5,"gens":[[12,[1,1]],[13,[1,0]],[14,[0,1]],[16,[1,0]]]},{"step":5,"gens":[[12,[0,1]],[13,[0,1]],[15,[1,1]],[16,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[13,[0,1]],[13,[1,-1]],[13,[1,0]],[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[15,[0,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]],[17,[1,-1]],[17,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[14,[0,1]],[15,[0,1]],[15,[1,-1]],[15,[1,0]],[15,[1,1]],[16,[0,1]],[17,[0,1]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[13,[1,-1]],[13,[1,0]],[13,[1,1]],[14,[1,1]],[15,[1,0]],[16,[1,0]]]},{"step":5,"gens":[[12,[0,1]],[13,[0,1]],[13,[1,-1]],[13,[1,0]],[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[15,[1,1]],[16,[1,0]],[17,[1,0]]]},{"step":5,"gens":[[12,[0,1]],[13,[0,1]],[14,[1,0]],[17,[1,0]]]},{"step":5,"gens":[[12,[0,1]],[13,[0,1]],[13,[1,-1]],[13,[1,0]],[13,[1,1]],[14,[1,1]],[15,[0,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[13,[1,-1]],[13,[1,0]],[13,[1,1]],[14,[1,1]],[15,[0,1]],[15,[1,-1]],[15,[1,0]],[15,[1,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]]]},{"step":5,"gens":[[12,[1,0]],[14,[0,1]],[15,[1,0]]]},{"step":5,"gens":[[12,[1,0]],[15,[1,0]],[16,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[13,[0,1]],[16,[1,1]]]},{"step":5,"gens":[[12,[1,1]],[14,[0,1]],[17,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[13,[0,1]],[14,[0,1]],[16,[1,1]],[17,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[15,[1,0]]]},{"step":5,"gens":[[12,[1,0]],[15,[1,0]]]},{"step":5,"gens":[[12,[1,0]],[14,[0,1]],[15,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[12,[1,0]],[14,[0,1]],[15,[1,0]],[16,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[14,[0,1]],[15,[1,0]],[16,[1,1]],[17,[1,1]]]},{"step":5,"gens":[[12,[1,0]],[15,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[12,[1,0]],[13,[1,0]],[15,[1,0]],[16,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[16,[1,1]],[17,[1,1]]]},{"step":5,"gens":[[13,[1,0]],[14,[1,0]],[15,[0,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]],[17,[1,-1]],[17,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[14,[0,1]],[15,[1,0]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[13,[1,-1]],[13,[1,0]],[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[15,[1,0]],[16,[1,0]],[17,[1,0]]]},{"step":5,"gens":[[12,[1,1]],[13,[1,0]],[15,[0,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]]]},{"step":5,"gens":[[12,[1,1]],[13,[1,0]],[16,[1,0]]]},{"step":5,"gens":[[12,[0,1]],[12,[1,-1]],[12,[1,0]],[12,[1,1]],[13,[0,1]],[13,[1,-1]],[13,[1,0]],[13,[1,1]],[14,[0,1]],[14,[1,-1]],[14,[1,0]],[14,[1,1]],[15,[0,1]],[15,[1,-1]],[15,[1,0]],[15,[1,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]],[17,[1,-1]],[17,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[12,[1,0]],[13,[1,0]],[14,[1,0]],[15,[0,1]],[15,[1,-1]],[15,[1,0]],[15,[1,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]],[17,[1,-1]],[17,[1,0]],[17,[1,1]]]},{"step":5,"gens":[[12,[1,0]],[13,[1,0]],[15,[0,1]],[15,[1,-1]],[15,[1,0]],[15,[1,1]],[16,[0,1]],[16,[1,-1]],[16,[1,0]],[16,[1,1]],[17,[0,1]]]},{"step":5,"gens":[[14,[0,1]],[17,[1,1]]]},{"step":5,"gens":[[12,[1,1]]]},{"step":5,"gens":[[15,[1,1]],[16,[1,1]],[17,[1,1]]]},{"step":5,"gens":[[12,[0,1]],[13,[0,1]],[14,[0,1]],[15,[1,1]],[16,[1,1]],[17,[1,1]]]},{"step":4,"gens":[[6,[0,1]],[7,[0,1]],[8,[0,1]],[9,[1,1]],[10,[1,1]],[11,[1,1]]]},{"step":4,"gens":[[9,[1,1]],[10,[1,1]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,1]],[7,[1,0]],[10,[1,0]]]},{"step":4,"gens":[[6,[1,1]],[7,[1,0]],[9,[0,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[7,[1,-1]],[7,[1,0]],[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[9,[1,0]],[10,[1,0]],[11,[1,0]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[8,[0,1]],[9,[1,0]]]},{"step":4,"gens":[[7,[1,0]],[8,[1,0]],[9,[0,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]],[11,[1,-1]],[11,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,0]],[7,[1,0]],[9,[1,0]],[10,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,0]],[9,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,0]],[8,[0,1]],[9,[1,0]],[10,[1,1]]]},{"step":4,"gens":[[6,[1,0]],[9,[1,0]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[9,[1,0]]]},{"step":4,"gens":[[6,[1,1]],[8,[0,1]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,0]],[9,[1,0]],[10,[1,1]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[7,[1,-1]],[7,[1,0]],[7,[1,1]],[8,[1,1]],[9,[0,1]],[9,[1,-1]],[9,[1,0]],[9,[1,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]]]},{"step":4,"gens":[[6,[0,1]],[7,[0,1]],[7,[1,-1]],[7,[1,0]],[7,[1,1]],[8,[1,1]],[9,[0,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]]]},{"step":4,"gens":[[6,[0,1]],[7,[0,1]],[8,[1,0]],[11,[1,0]]]},{"step":4,"gens":[[6,[0,1]],[7,[0,1]],[7,[1,-1]],[7,[1,0]],[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[9,[1,1]],[10,[1,0]],[11,[1,0]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[7,[1,-1]],[7,[1,0]],[7,[1,1]],[8,[1,1]],[9,[1,0]],[10,[1,0]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[8,[0,1]],[9,[0,1]],[9,[1,-1]],[9,[1,0]],[9,[1,1]],[10,[0,1]],[11,[0,1]]]},{"step":4,"gens":[[6,[0,1]],[7,[0,1]],[7,[1,-1]],[7,[1,0]],[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[9,[0,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]],[11,[1,-1]],[11,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[0,1]],[7,[0,1]],[9,[1,1]],[10,[1,1]]]},{"step":4,"gens":[[6,[1,1]],[7,[1,0]],[8,[0,1]],[10,[1,0]]]},{"step":4,"gens":[[8,[0,1]],[9,[1,1]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,0]],[7,[1,1]],[8,[1,1]],[9,[1,0]]]},{"step":4,"gens":[[6,[1,0]],[7,[1,1]],[8,[1,1]],[9,[0,1]],[9,[1,-1]],[9,[1,0]],[9,[1,1]],[10,[0,1]],[11,[0,1]]]},{"step":4,"gens":[[6,[1,0]],[8,[1,0]],[9,[1,0]],[11,[1,0]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[8,[1,0]],[9,[1,0]],[11,[1,0]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[8,[1,0]],[9,[0,1]],[9,[1,-1]],[9,[1,0]],[9,[1,1]],[10,[0,1]],[11,[0,1]],[11,[1,-1]],[11,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,0]],[7,[1,0]],[8,[0,1]],[9,[1,0]],[10,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,1]],[9,[1,1]]]},{"step":4,"gens":[[8,[1,0]],[10,[1,1]],[11,[1,0]]]},{"step":4,"gens":[[7,[1,1]],[8,[1,1]],[10,[1,1]]]},{"step":4,"gens":[[6,[1,1]],[8,[0,1]],[9,[1,1]]]},{"step":4,"gens":[[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[9,[1,1]],[11,[1,0]]]},{"step":4,"gens":[[6,[1,0]],[7,[1,0]],[8,[0,1]],[9,[0,1]],[9,[1,-1]],[9,[1,0]],[9,[1,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]]]},{"step":4,"gens":[[6,[0,1]],[7,[0,1]],[7,[1,-1]],[7,[1,0]],[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[10,[1,0]],[11,[1,0]]]},{"step":4,"gens":[[7,[1,0]],[8,[0,1]],[9,[0,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]]]},{"step":4,"gens":[[9,[1,1]],[10,[1,1]]]},{"step":4,"gens":[[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[11,[1,0]]]},{"step":4,"gens":[[6,[1,1]],[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[11,[1,0]]]},{"step":4,"gens":[[6,[1,1]],[8,[1,0]],[10,[1,1]],[11,[1,0]]]},{"step":4,"gens":[[7,[1,0]],[8,[0,1]],[10,[1,0]]]},{"step":4,"gens":[[9,[1,1]]]},{"step":4,"gens":[[7,[1,0]],[10,[1,0]]]},{"step":4,"gens":[[7,[1,0]],[8,[0,1]],[9,[1,1]],[10,[1,0]]]},{"step":4,"gens":[[7,[1,0]],[9,[1,1]],[10,[1,0]]]},{"step":4,"gens":[[6,[1,0]],[7,[1,0]],[9,[0,1]],[9,[1,-1]],[9,[1,0]],[9,[1,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]]]},{"step":4,"gens":[[6,[1,0]],[8,[0,1]],[9,[1,0]]]},{"step":4,"gens":[[6,[1,1]]]},{"step":4,"gens":[[6,[1,1]],[7,[1,0]],[8,[1,0]],[9,[0,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]],[11,[1,-1]],[11,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,1]],[10,[1,1]]]},{"step":4,"gens":[[6,[1,1]],[7,[1,1]],[8,[1,1]],[9,[1,1]],[10,[1,1]]]},{"step":4,"gens":[[8,[0,1]],[9,[1,1]],[10,[1,1]]]},{"step":4,"gens":[[6,[1,1]],[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[9,[1,1]],[10,[1,1]],[11,[1,0]]]},{"step":4,"gens":[[6,[1,0]],[8,[0,1]],[9,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[8,[0,1]],[9,[1,0]],[10,[1,1]],[11,[1,1]]]},{"step":4,"gens":[[6,[0,1]],[6,[1,-1]],[6,[1,0]],[6,[1,1]],[7,[0,1]],[7,[1,-1]],[7,[1,0]],[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[9,[0,1]],[9,[1,-1]],[9,[1,0]],[9,[1,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]],[11,[1,-1]],[11,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,0]],[7,[1,0]],[8,[1,0]],[9,[0,1]],[9,[1,-1]],[9,[1,0]],[9,[1,1]],[10,[0,1]],[10,[1,-1]],[10,[1,0]],[10,[1,1]],[11,[0,1]],[11,[1,-1]],[11,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[0,1]],[7,[0,1]],[7,[1,-1]],[7,[1,0]],[7,[1,1]],[8,[1,1]],[10,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,0]],[7,[1,1]],[8,[0,1]],[8,[1,-1]],[8,[1,0]],[8,[1,1]],[9,[0,1]],[9,[1,-1]],[9,[1,0]],[9,[1,1]],[10,[0,1]],[11,[0,1]],[11,[1,-1]],[11,[1,0]],[11,[1,1]]]},{"step":4,"gens":[[7,[1,1]],[8,[1,1]],[10,[1,1]],[11,[1,1]]]},{"step":4,"gens":[[6,[1,1]],[7,[1,1]],[8,[1,1]],[9,[1,1]],[10,[1,1]],[11,[1,1]]]},{"step":3,"gens":[[0,[1,1]],[1,[1,1]],[2,[1,1]],[3,[1,1]],[4,[1,1]],[5,[1,1]]]},{"step":3,"gens":[[2,[1,1]],[3,[1,1]],[4,[1,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[1,0]],[4,[1,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[1,0]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]],[2,[1,0]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[4,[1,0]],[5,[0,1]],[5,[1,-1]],[5,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[1,0]],[2,[0,1]],[3,[1,1]],[4,[0,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[1,1]],[1,[1,1]],[2,[1,1]],[3,[1,1]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[1,0]]]},{"step":3,"gens":[[1,[1,1]],[3,[1,1]],[4,[0,1]]]},{"step":3,"gens":[[0,[1,1]],[1,[0,1]],[2,[1,0]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[4,[1,0]],[5,[0,1]],[5,[1,-1]],[5,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]],[4,[0,1]]]},{"step":3,"gens":[[1,[1,1]],[2,[1,0]],[3,[1,0]]]},{"step":3,"gens":[[1,[1,1]],[2,[1,0]],[3,[1,0]],[4,[0,1]]]},{"step":3,"gens":[[2,[1,0]],[3,[1,0]]]},{"step":3,"gens":[[2,[1,0]],[3,[1,0]],[4,[0,1]]]},{"step":3,"gens":[[0,[1,1]],[3,[1,1]],[4,[1,0]],[5,[1,0]]]},{"step":3,"gens":[[0,[1,1]],[2,[1,1]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[1,0]]]},{"step":3,"gens":[[1,[0,1]],[2,[1,0]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[4,[0,1]],[5,[0,1]]]},{"step":3,"gens":[[0,[0,1]],[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[1,0]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[1,0]]]},{"step":3,"gens":[[0,[1,0]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]],[2,[1,0]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[4,[0,1]],[5,[0,1]]]},{"step":3,"gens":[[1,[1,1]],[2,[1,1]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[1,0]]]},{"step":3,"gens":[[0,[1,1]],[1,[1,1]],[4,[0,1]]]},{"step":3,"gens":[[3,[1,1]],[4,[1,0]],[5,[1,0]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]],[2,[1,0]],[3,[1,0]],[4,[0,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[1,0]],[2,[0,1]],[4,[1,0]],[5,[1,0]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]],[4,[1,0]],[5,[1,0]]]},{"step":3,"gens":[[0,[1,0]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]],[2,[1,1]],[3,[0,1]],[4,[1,1]],[5,[0,1]]]},{"step":3,"gens":[[1,[1,1]],[4,[0,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[1,1]],[2,[1,0]],[3,[1,0]],[4,[0,1]]]},{"step":3,"gens":[[0,[0,1]],[1,[1,1]],[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[1,0]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[1,0]]]},{"step":3,"gens":[[0,[0,1]],[2,[0,1]],[4,[1,0]],[5,[1,0]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]],[3,[1,1]]]},{"step":3,"gens":[[0,[1,1]],[4,[0,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[1,0]],[2,[0,1]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]],[3,[1,1]],[4,[0,1]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]],[2,[1,0]],[3,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[1,0]],[2,[0,1]],[4,[0,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[1,0]],[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[1,0]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[1,0]]]},{"step":3,"gens":[[0,[1,1]],[1,[0,1]],[2,[1,0]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[5,[0,1]]]},{"step":3,"gens":[[0,[1,1]],[2,[1,0]],[3,[1,0]]]},{"step":3,"gens":[[1,[1,1]],[3,[1,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[2,[0,1]],[3,[1,1]]]},{"step":3,"gens":[[4,[0,1]]]},{"step":3,"gens":[[0,[0,1]],[2,[0,1]],[3,[1,1]],[4,[0,1]],[5,[1,1]]]},{"step":3,"gens":[[3,[1,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]],[2,[0,1]],[3,[0,1]],[4,[1,0]],[5,[0,1]],[5,[1,-1]],[5,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[2,[0,1]],[5,[1,1]]]},{"step":3,"gens":[[1,[0,1]],[2,[1,1]],[3,[0,1]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[0,1]],[5,[1,-1]],[5,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[1,[0,1]],[3,[0,1]],[4,[1,0]],[5,[0,1]],[5,[1,-1]],[5,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[1,[0,1]],[2,[1,0]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[4,[1,0]],[5,[0,1]],[5,[1,-1]],[5,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[4,[1,0]],[5,[1,0]]]},{"step":3,"gens":[[2,[1,1]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[1,0]]]},{"step":3,"gens":[[0,[0,1]],[1,[0,1]],[2,[0,1]],[3,[0,1]],[4,[0,1]],[5,[0,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]],[2,[0,1]],[3,[0,1]],[4,[0,1]],[5,[0,1]]]},{"step":3,"gens":[[0,[0,1]],[1,[0,1]],[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[0,1]],[5,[1,-1]],[5,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[1,[0,1]],[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[4,[1,1]],[5,[0,1]]]},{"step":3,"gens":[[0,[0,1]],[1,[1,1]],[2,[0,1]],[3,[1,1]],[4,[0,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[1,[1,1]],[2,[0,1]],[3,[1,1]]]},{"step":3,"gens":[[0,[1,0]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]],[2,[1,0]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[5,[0,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[1,0]],[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[1,0]],[4,[1,1]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]],[2,[1,1]],[4,[1,1]]]},{"step":3,"gens":[[0,[1,0]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]],[2,[1,1]],[3,[0,1]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[0,1]],[5,[1,-1]],[5,[1,0]],[5,[1,1]]]},{"step":3,"gens":[[4,[0,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[1,0]],[1,[1,0]],[4,[0,1]],[5,[1,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]],[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[4,[1,1]],[5,[0,1]]]},{"step":3,"gens":[[0,[0,1]],[0,[1,-1]],[0,[1,0]],[0,[1,1]],[1,[0,1]],[1,[1,-1]],[1,[1,0]],[1,[1,1]],[2,[0,1]],[2,[1,-1]],[2,[1,0]],[2,[1,1]],[3,[0,1]],[3,[1,-1]],[3,[1,0]],[3,[1,1]],[4,[0,1]],[4,[1,-1]],[4,[1,0]],[4,[1,1]],[5,[0,1]],[5,[1,-1]],[5,[1,0]],[5,[1,1]]]}],"rows":[{"type":"ci","step":3,"mult":"-8/503"},{"type":"ci","step":4,"mult":"-4/503"},{"type":"ci","step":5,"mult":"-6/503"},{"type":"ci","step":6,"mult":"-6/503"},{"type":"ci","step":7,"mult":"-5/503"},{"type":"ci","step":8,"mult":"-16/1509"},{"type":"ci","step":9,"mult":"-4/1509"},{"type":"ci","step":10,"mult":"-2/1509"},{"type":"ci","step":11,"mult":"-8/503"},{"type":"ci","step":12,"mult":"-2/1509"},{"type":"ci","step":13,"mult":"-4/1509"},{"type":"ci","step":14,"mult":"-8/503"},{"type":"ci","step":15,"mult":"-6/503"},{"type":"ci","step":16,"mult":"-10/1509"},{"type":"ci","step":17,"mult":"-34/1509"},{"type":"ci","step":18,"mult":"-50/1509"},{"type":"ci","step":19,"mult":"-32/1509"},{"type":"ci","step":0,"mult":"-742/1509"},{"type":"ci","step":1,"mult":"-256/1509"},{"type":"ci","step":2,"mult":"-244/1509"},{"type":"sub","K":[[0,[1,0]],[6,[1,0]],[2,[1,0]]],"i":[0,[0,1]],"j":[1,[0,1]],"mult":"2/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[2,[1,0]],[1,[0,1]]],"i":[4,[1,0]],"j":[8,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[2,[1,0]],[1,[0,1]]],"i":[6,[1,0]],"j":[4,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,1]],[6,[1,0]],[2,[1,1]],[1,[1,1]]],"i":[0,[1,0]],"j":[8,[1,0]],"mult":"2/503"},{"type":"sub","K":[[2,[1,0]],[8,[0,1]],[1,[1,1]],[11,[1,1]]],"i":[0,[1,0]],"j":[0,[0,1]],"mult":"2/503"},{"type":"sub","K":[[6,[1,0]],[2,[1,0]],[8,[0,1]]],"i":[0,[1,0]],"j":[11,[1,1]],"mult":"2/503"},{"type":"sub","K":[[2,[1,0]],[7,[1,0]],[8,[0,1]],[11,[1,1]]],"i":[0,[1,0]],"j":[0,[0,1]],"mult":"2/503"},{"type":"sub","K":[[0,[0,1]],[2,[1,0]],[7,[1,0]],[8,[0,1]],[11,[1,1]]],"i":[0,[1,0]],"j":[4,[1,0]],"mult":"2/503"},{"type":"sub","K":[[6,[1,0]],[2,[1,0]]],"i":[0,[1,0]],"j":[8,[0,1]],"mult":"2/503"},{"type":"sub","K":[[2,[1,0]]],"i":[0,[0,1]],"j":[6,[1,0]],"mult":"2/503"},{"type":"sub","K":[[2,[1,0]],[8,[0,1]],[11,[1,1]]],"i":[7,[1,0]],"j":[1,[1,1]],"mult":"2/503"},{"type":"sub","K":[[8,[0,1]],[11,[1,1]]],"i":[6,[1,0]],"j":[2,[1,0]],"mult":"2/503"},{"type":"sub","K":[[6,[1,0]],[2,[1,1]]],"i":[0,[0,1]],"j":[8,[1,0]],"mult":"2/503"},{"type":"sub","K":[[6,[1,0]],[2,[1,1]],[8,[1,0]]],"i":[0,[0,1]],"j":[1,[1,1]],"mult":"2/503"},{"type":"sub","K":[[0,[1,1]],[2,[1,1]]],"i":[0,[1,0]],"j":[6,[1,0]],"mult":"2/503"},{"type":"sub","K":[[1,[1,1]],[3,[1,1]]],"i":[0,[1,0]],"j":[6,[1,0]],"mult":"2/503"},{"type":"sub","K":[[1,[1,1]],[3,[1,1]]],"i":[0,[1,0]],"j":[6,[0,1]],"mult":"2/503"},{"type":"sub","K":[[6,[0,1]],[1,[1,1]],[3,[1,1]]],"i":[0,[1,0]],"j":[8,[0,1]],"mult":"2/503"},{"type":"sub","K":[[2,[1,1]],[3,[1,1]]],"i":[0,[0,1]],"j":[6,[0,1]],"mult":"2/503"},{"type":"sub","K":[[6,[0,1]],[2,[1,1]],[9,[0,1]]],"i":[0,[0,1]],"j":[8,[1,0]],"mult":"2/503"},{"type":"sub","K":[[0,[0,1]],[2,[1,0]],[1,[0,1]]],"i":[4,[1,0]],"j":[6,[0,1]],"mult":"2/503"},{"type":"sub","K":[[0,[0,1]],[6,[0,1]],[2,[1,0]],[1,[0,1]]],"i":[4,[1,0]],"j":[8,[1,0]],"mult":"2/503"},{"type":"sub","K":[[6,[0,1]],[2,[1,1]],[13,[1,0]],[8,[1,0]],[9,[0,1]]],"i":[0,[1,1]],"j":[12,[1,0]],"mult":"8/1509"},{"type":"sub","K":[[6,[0,1]],[8,[0,1]],[9,[0,1]]],"i":[0,[1,1]],"j":[2,[1,1]],"mult":"8/1509"},{"type":"sub","K":[[6,[0,1]],[2,[1,1]],[8,[0,1]],[9,[0,1]]],"i":[0,[1,1]],"j":[13,[1,0]],"mult":"8/1509"},{"type":"sub","K":[[13,[1,1]],[8,[1,0]],[9,[0,1]],[15,[1,1]]],"i":[12,[1,0]],"j":[12,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[13,[1,1]],[8,[1,0]],[9,[0,1]]],"i":[0,[1,1]],"j":[15,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,1]],[13,[1,1]],[8,[1,0]],[9,[0,1]]],"i":[6,[1,0]],"j":[15,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[8,[1,0]]],"i":[13,[1,0]],"j":[2,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[8,[1,0]],[9,[0,1]]],"i":[13,[1,1]],"j":[7,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[13,[1,0]],[8,[1,0]],[9,[0,1]],[15,[1,1]]],"i":[0,[1,1]],"j":[12,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,1]],[13,[1,0]],[8,[1,0]],[9,[0,1]],[15,[1,1]]],"i":[6,[1,0]],"j":[12,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[13,[1,0]],[8,[1,0]]],"i":[2,[1,1]],"j":[9,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[13,[1,0]],[8,[1,0]],[9,[0,1]]],"i":[2,[1,1]],"j":[15,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[13,[1,1]],[3,[1,1]],[11,[1,1]]],"i":[12,[1,1]],"j":[7,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[8,[0,1]],[11,[1,1]]],"i":[2,[1,1]],"j":[13,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[13,[1,1]],[8,[0,1]],[15,[0,1]]],"i":[2,[1,1]],"j":[12,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[6,[0,1]],[11,[1,1]]],"i":[0,[1,1]],"j":[13,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,1]],[6,[1,0]],[11,[1,1]]],"i":[8,[1,0]],"j":[13,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[3,[1,1]],[11,[1,1]]],"i":[7,[1,0]],"j":[12,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[12,[1,0]],[3,[1,1]],[11,[1,1]]],"i":[7,[1,0]],"j":[13,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,1]],[6,[1,0]],[2,[1,1]],[8,[1,0]],[1,[1,1]]],"i":[0,[1,0]],"j":[12,[1,0]],"mult":"4/503"},{"type":"sub","K":[[0,[1,1]],[6,[1,0]],[12,[1,0]],[2,[1,1]],[8,[1,0]],[1,[1,1]]],"i":[0,[1,0]],"j":[13,[1,0]],"mult":"4/503"},{"type":"sub","K":[[0,[1,0]],[0,[1,1]],[6,[1,0]],[2,[1,1]],[8,[1,0]],[1,[1,1]]],"i":[4,[1,0]],"j":[12,[1,0]],"mult":"4/503"},{"type":"sub","K":[[0,[1,0]],[0,[1,1]],[6,[1,0]],[12,[1,0]],[2,[1,1]],[8,[1,0]],[1,[1,1]]],"i":[4,[1,0]],"j":[13,[1,0]],"mult":"4/503"},{"type":"sub","K":[[12,[1,1]],[11,[1,1]]],"i":[18,[1,1]],"j":[14,[1,0]],"mult":"2/503"},{"type":"sub","K":[[6,[0,1]],[12,[1,0]],[18,[1,0]],[3,[1,1]],[23,[1,1]]],"i":[18,[0,1]],"j":[13,[1,0]],"mult":"2/503"},{"type":"sub","K":[[12,[1,0]],[8,[0,1]],[11,[1,1]]],"i":[6,[0,1]],"j":[23,[1,1]],"mult":"2/503"},{"type":"sub","K":[[15,[1,1]],[3,[1,1]],[22,[1,1]],[23,[1,1]]],"i":[12,[1,0]],"j":[12,[1,1]],"mult":"2/503"},{"type":"sub","K":[[15,[1,1]],[22,[1,1]],[23,[1,1]]],"i":[18,[0,1]],"j":[3,[1,1]],"mult":"2/503"},{"type":"sub","K":[[12,[1,1]],[14,[1,0]],[3,[1,1]],[22,[1,1]],[23,[1,1]]],"i":[18,[0,1]],"j":[18,[1,1]],"mult":"2/503"},{"type":"sub","K":[[8,[0,1]],[15,[1,1]],[3,[1,1]]],"i":[18,[0,1]],"j":[12,[1,1]],"mult":"2/503"},{"type":"sub","K":[[12,[1,1]],[3,[1,1]],[22,[1,1]],[23,[1,1]]],"i":[6,[0,1]],"j":[14,[1,0]],"mult":"2/503"},{"type":"sub","K":[[12,[1,1]],[3,[1,1]]],"i":[13,[1,1]],"j":[22,[1,1]],"mult":"2/503"},{"type":"sub","K":[[12,[1,1]],[3,[1,1]],[22,[1,1]]],"i":[13,[1,1]],"j":[23,[1,1]],"mult":"2/503"},{"type":"sub","K":[[12,[1,1]],[14,[1,0]],[15,[0,1]]],"i":[13,[1,0]],"j":[18,[1,1]],"mult":"2/503"},{"type":"sub","K":[[18,[0,1]],[8,[0,1]],[15,[1,1]],[3,[1,1]]],"i":[12,[1,1]],"j":[22,[1,1]],"mult":"2/503"},{"type":"sub","K":[],"i":[12,[1,1]],"j":[18,[1,1]],"mult":"2/503"},{"type":"sub","K":[[12,[1,1]]],"i":[11,[1,1]],"j":[18,[1,1]],"mult":"2/503"},{"type":"sub","K":[[8,[0,1]]],"i":[12,[1,0]],"j":[23,[1,1]],"mult":"2/503"},{"type":"sub","K":[[12,[1,0]],[8,[0,1]]],"i":[11,[1,1]],"j":[23,[1,1]],"mult":"2/503"},{"type":"sub","K":[[13,[1,0]],[15,[1,1]]],"i":[12,[1,0]],"j":[18,[1,0]],"mult":"2/503"},{"type":"sub","K":[[18,[1,0]],[13,[1,0]],[15,[1,1]]],"i":[12,[1,0]],"j":[20,[1,0]],"mult":"2/503"},{"type":"sub","K":[[6,[0,1]],[12,[1,0]],[13,[1,0]],[8,[0,1]],[15,[0,1]]],"i":[0,[1,0]],"j":[18,[1,0]],"mult":"6/503"},{"type":"sub","K":[[6,[0,1]],[12,[1,0]],[18,[1,0]],[13,[1,0]],[8,[0,1]],[15,[0,1]]],"i":[0,[1,0]],"j":[18,[0,1]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[6,[0,1]],[12,[1,0]],[13,[1,0]],[8,[0,1]],[15,[0,1]]],"i":[0,[0,1]],"j":[18,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[6,[0,1]],[12,[1,0]],[18,[1,0]],[13,[1,0]],[8,[0,1]],[15,[0,1]]],"i":[0,[0,1]],"j":[18,[0,1]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[0,1]],[12,[1,0]],[13,[1,0]],[8,[0,1]],[15,[0,1]]],"i":[2,[1,0]],"j":[18,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[0,1]],[12,[1,0]],[18,[1,0]],[13,[1,0]],[8,[0,1]],[15,[0,1]]],"i":[2,[1,0]],"j":[18,[0,1]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[0,1]],[12,[1,0]],[2,[1,0]],[13,[1,0]],[8,[0,1]],[15,[0,1]]],"i":[4,[1,0]],"j":[18,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[0,1]],[12,[1,0]],[18,[1,0]],[2,[1,0]],[13,[1,0]],[8,[0,1]],[15,[0,1]]],"i":[4,[1,0]],"j":[18,[0,1]],"mult":"6/503"},{"type":"sub","K":[[18,[1,1]],[13,[1,0]],[25,[1,1]],[8,[0,1]]],"i":[18,[1,0]],"j":[21,[0,1]],"mult":"2/503"},{"type":"sub","K":[[13,[1,0]],[26,[1,0]],[27,[0,1]]],"i":[18,[1,0]],"j":[25,[1,0]],"mult":"2/503"},{"type":"sub","K":[[18,[1,0]],[13,[1,0]],[20,[1,0]],[15,[1,1]]],"i":[18,[0,1]],"j":[25,[1,0]],"mult":"2/503"},{"type":"sub","K":[[13,[1,0]]],"i":[18,[1,1]],"j":[26,[1,0]],"mult":"2/503"},{"type":"sub","K":[[13,[1,0]],[26,[1,0]]],"i":[18,[1,1]],"j":[27,[0,1]],"mult":"2/503"},{"type":"sub","K":[[18,[1,1]],[13,[1,0]],[26,[1,0]]],"i":[25,[1,1]],"j":[27,[0,1]],"mult":"2/503"},{"type":"sub","K":[[18,[1,1]],[26,[1,0]],[22,[1,1]]],"i":[13,[1,0]],"j":[25,[1,1]],"mult":"2/503"},{"type":"sub","K":[[18,[1,1]],[13,[1,0]]],"i":[26,[1,0]],"j":[21,[0,1]],"mult":"2/503"},{"type":"sub","K":[[18,[1,0]],[18,[0,1]],[8,[0,1]]],"i":[13,[1,0]],"j":[25,[1,0]],"mult":"2/503"},{"type":"sub","K":[[22,[1,1]],[23,[1,1]]],"i":[13,[1,0]],"j":[25,[1,0]],"mult":"2/503"},{"type":"sub","K":[[18,[1,0]],[23,[1,1]]],"i":[13,[1,0]],"j":[26,[1,0]],"mult":"2/503"},{"type":"sub","K":[[18,[1,0]],[18,[0,1]],[13,[1,0]],[8,[0,1]],[15,[1,1]]],"i":[0,[1,0]],"j":[25,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[18,[1,0]],[18,[0,1]],[13,[1,0]],[8,[0,1]],[15,[1,1]]],"i":[0,[0,1]],"j":[25,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[18,[1,0]],[18,[0,1]],[13,[1,0]],[8,[0,1]],[15,[1,1]]],"i":[6,[1,0]],"j":[25,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[18,[1,0]],[18,[0,1]],[13,[1,0]],[8,[0,1]],[15,[1,1]]],"i":[12,[1,0]],"j":[25,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[13,[1,0]],[8,[0,1]],[15,[1,1]]],"i":[2,[1,0]],"j":[25,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[2,[1,0]],[13,[1,0]],[8,[0,1]],[15,[1,1]]],"i":[4,[1,0]],"j":[25,[1,0]],"mult":"6/503"},{"type":"sub","K":[[18,[1,0]],[18,[0,1]],[31,[1,0]],[8,[0,1]]],"i":[30,[1,0]],"j":[33,[0,1]],"mult":"5/1509"},{"type":"sub","K":[[18,[1,0]],[31,[1,0]],[8,[0,1]],[27,[0,1]]],"i":[30,[1,0]],"j":[30,[0,1]],"mult":"5/1509"},{"type":"sub","K":[[18,[1,0]],[31,[1,0]],[8,[0,1]]],"i":[18,[0,1]],"j":[27,[0,1]],"mult":"5/1509"},{"type":"sub","K":[[31,[1,0]],[8,[0,1]]],"i":[18,[1,0]],"j":[33,[0,1]],"mult":"5/1509"},{"type":"sub","K":[[18,[1,0]],[8,[0,1]],[22,[1,1]]],"i":[18,[0,1]],"j":[31,[1,0]],"mult":"5/1509"},{"type":"sub","K":[[18,[1,1]],[25,[1,1]],[8,[0,1]]],"i":[18,[1,0]],"j":[30,[1,0]],"mult":"5/1509"},{"type":"sub","K":[[25,[1,1]],[8,[0,1]]],"i":[30,[0,1]],"j":[18,[1,0]],"mult":"5/1509"},{"type":"sub","K":[[18,[1,0]],[25,[1,1]],[8,[0,1]]],"i":[30,[0,1]],"j":[27,[0,1]],"mult":"5/1509"},{"type":"sub","K":[[27,[1,1]],[22,[1,1]]],"i":[18,[1,0]],"j":[30,[1,0]],"mult":"5/1509"},{"type":"sub","K":[[30,[1,0]],[31,[1,0]],[27,[1,1]]],"i":[18,[1,0]],"j":[8,[0,1]],"mult":"5/1509"},{"type":"sub","K":[[18,[1,0]],[18,[0,1]],[25,[1,0]],[8,[0,1]],[27,[0,1]]],"i":[0,[1,0]],"j":[30,[1,0]],"mult":"5/503"},{"type":"sub","K":[[0,[1,0]],[18,[1,0]],[18,[0,1]],[25,[1,0]],[8,[0,1]],[27,[0,1]]],"i":[0,[0,1]],"j":[30,[1,0]],"mult":"5/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[18,[1,0]],[18,[0,1]],[25,[1,0]],[8,[0,1]],[27,[0,1]]],"i":[6,[1,0]],"j":[30,[1,0]],"mult":"5/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[18,[1,0]],[18,[0,1]],[25,[1,0]],[8,[0,1]],[27,[0,1]]],"i":[12,[1,0]],"j":[30,[1,0]],"mult":"5/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[25,[1,0]],[8,[0,1]],[27,[0,1]]],"i":[2,[1,0]],"j":[30,[1,0]],"mult":"5/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[2,[1,0]],[25,[1,0]],[8,[0,1]],[27,[0,1]]],"i":[13,[1,0]],"j":[30,[1,0]],"mult":"5/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[8,[0,1]],[27,[0,1]]],"i":[4,[1,0]],"j":[30,[1,0]],"mult":"5/503"},{"type":"sub","K":[[22,[1,1]],[35,[1,1]]],"i":[37,[1,0]],"j":[38,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[30,[0,1]],[25,[1,1]],[33,[0,1]]],"i":[37,[1,0]],"j":[18,[1,1]],"mult":"16/1509"},{"type":"sub","K":[[30,[0,1]],[25,[1,1]],[37,[1,0]],[33,[0,1]]],"i":[8,[0,1]],"j":[18,[1,1]],"mult":"16/1509"},{"type":"sub","K":[[30,[0,1]],[37,[1,0]],[26,[1,0]]],"i":[36,[1,0]],"j":[25,[1,1]],"mult":"16/1509"},{"type":"sub","K":[[30,[0,1]],[25,[1,1]],[37,[1,0]],[26,[1,0]]],"i":[36,[1,0]],"j":[33,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[30,[0,1]],[36,[1,0]],[37,[1,0]],[26,[1,0]]],"i":[39,[0,1]],"j":[25,[1,1]],"mult":"16/1509"},{"type":"sub","K":[[30,[0,1]],[36,[1,0]],[25,[1,1]],[37,[1,0]],[26,[1,0]]],"i":[39,[0,1]],"j":[33,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[30,[0,1]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[33,[0,1]]],"i":[18,[1,1]],"j":[36,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[30,[0,1]],[36,[1,0]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[33,[0,1]]],"i":[18,[1,1]],"j":[39,[0,1]],"mult":"16/1509"},{"type":"sub","K":[],"i":[22,[1,1]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[22,[1,1]]],"i":[35,[1,1]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[],"i":[22,[1,1]],"j":[38,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[22,[1,1]]],"i":[35,[1,1]],"j":[38,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[18,[1,1]],[30,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[0,[1,0]],"j":[36,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[0,[1,0]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[27,[1,1]]],"i":[0,[1,0]],"j":[39,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[18,[1,1]],[30,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[0,[0,1]],"j":[36,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[0,[0,1]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[27,[1,1]]],"i":[0,[0,1]],"j":[39,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[18,[1,1]],[30,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[6,[1,0]],"j":[36,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[6,[1,0]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[27,[1,1]]],"i":[6,[1,0]],"j":[39,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[18,[1,1]],[30,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[12,[1,0]],"j":[36,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[12,[1,0]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[27,[1,1]]],"i":[12,[1,0]],"j":[39,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,1]],[30,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[18,[1,0]],"j":[36,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[18,[1,0]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[27,[1,1]]],"i":[18,[1,0]],"j":[39,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[1,1]],[30,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[2,[1,0]],"j":[36,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[2,[1,0]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[27,[1,1]]],"i":[2,[1,0]],"j":[39,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[1,1]],[30,[1,0]],[2,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[13,[1,0]],"j":[36,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[2,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[13,[1,0]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[2,[1,0]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[27,[1,1]]],"i":[13,[1,0]],"j":[39,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[1,1]],[30,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[4,[1,0]],"j":[36,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,1]],[8,[0,1]],[27,[1,1]]],"i":[4,[1,0]],"j":[37,[1,0]],"mult":"16/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[1,1]],[30,[1,0]],[36,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,1]],[37,[1,0]],[8,[0,1]],[27,[1,1]]],"i":[4,[1,0]],"j":[39,[0,1]],"mult":"16/1509"},{"type":"sub","K":[[36,[1,0]],[38,[0,1]],[46,[1,1]],[41,[1,1]]],"i":[30,[0,1]],"j":[37,[1,1]],"mult":"2/1509"},{"type":"sub","K":[[36,[1,0]],[38,[0,1]],[41,[1,1]]],"i":[37,[1,0]],"j":[46,[1,1]],"mult":"2/1509"},{"type":"sub","K":[[36,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[43,[1,0]],"j":[37,[1,1]],"mult":"2/1509"},{"type":"sub","K":[[30,[0,1]],[36,[1,0]],[41,[1,1]]],"i":[38,[0,1]],"j":[44,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[30,[0,1]],[36,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[0,[1,0]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[30,[0,1]],[36,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[0,[0,1]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[30,[0,1]],[36,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[6,[1,0]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[30,[0,1]],[36,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[12,[1,0]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[30,[0,1]],[36,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[18,[1,0]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[30,[0,1]],[36,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[18,[0,1]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[2,[1,0]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[2,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[13,[1,0]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[2,[1,0]],[13,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[25,[1,0]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[4,[1,0]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[4,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[1,[0,1]],"j":[43,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[36,[1,1]],[49,[1,1]],[44,[0,1]],[39,[1,1]]],"i":[30,[0,1]],"j":[48,[1,1]],"mult":"1/1509"},{"type":"sub","K":[[49,[1,1]],[44,[0,1]],[39,[1,1]]],"i":[36,[1,1]],"j":[48,[0,1]],"mult":"1/1509"},{"type":"sub","K":[[36,[1,0]],[44,[0,1]]],"i":[30,[0,1]],"j":[49,[1,1]],"mult":"1/1509"},{"type":"sub","K":[[36,[1,0]],[49,[1,1]],[44,[0,1]]],"i":[30,[0,1]],"j":[39,[0,1]],"mult":"1/1509"},{"type":"sub","K":[[44,[0,1]],[39,[1,1]],[46,[1,1]]],"i":[36,[1,1]],"j":[48,[1,1]],"mult":"1/1509"},{"type":"sub","K":[[30,[0,1]],[36,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[0,[1,0]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[30,[0,1]],[36,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[0,[0,1]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[30,[0,1]],[36,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[6,[1,0]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[30,[0,1]],[36,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[12,[1,0]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[30,[0,1]],[36,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[18,[1,0]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[30,[0,1]],[36,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[18,[0,1]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[2,[1,0]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[2,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[13,[1,0]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[2,[1,0]],[13,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[25,[1,0]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[37,[1,0]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[4,[1,0]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[0,1]],[36,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[4,[1,0]],[26,[1,0]],[39,[0,1]]],"i":[1,[0,1]],"j":[48,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[36,[1,0]],[48,[0,1]],[43,[1,0]],[39,[0,1]]],"i":[54,[1,0]],"j":[44,[0,1]],"mult":"8/503"},{"type":"sub","K":[[36,[1,0]],[48,[0,1]],[54,[1,0]],[43,[1,0]],[39,[0,1]]],"i":[54,[0,1]],"j":[44,[0,1]],"mult":"8/503"},{"type":"sub","K":[[36,[1,0]],[49,[1,1]],[39,[0,1]]],"i":[54,[1,0]],"j":[48,[0,1]],"mult":"8/503"},{"type":"sub","K":[[36,[1,0]],[54,[1,0]],[49,[1,1]],[39,[0,1]]],"i":[54,[0,1]],"j":[48,[0,1]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]],[55,[1,0]]],"i":[36,[1,0]],"j":[39,[1,1]],"mult":"8/503"},{"type":"sub","K":[],"i":[36,[1,0]],"j":[55,[1,0]],"mult":"8/503"},{"type":"sub","K":[[36,[1,0]]],"i":[49,[1,1]],"j":[55,[1,0]],"mult":"8/503"},{"type":"sub","K":[[36,[1,0]],[48,[0,1]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[0,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[36,[1,0]],[48,[0,1]],[54,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[0,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[36,[1,0]],[48,[0,1]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[0,[0,1]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[0,[0,1]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[36,[1,0]],[48,[0,1]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[6,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[6,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[36,[1,0]],[48,[0,1]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[12,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[12,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[36,[1,0]],[48,[0,1]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[18,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[18,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[36,[1,0]],[48,[0,1]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[18,[0,1]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[18,[0,1]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[36,[1,0]],[48,[0,1]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[30,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[30,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[2,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[2,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[2,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[13,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[2,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[13,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[2,[1,0]],[13,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[25,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[2,[1,0]],[13,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[25,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[37,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[37,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[4,[1,0]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[4,[1,0]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[4,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[1,[0,1]],"j":[54,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[4,[1,0]],[44,[0,1]],[39,[0,1]]],"i":[1,[0,1]],"j":[54,[0,1]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]],[56,[1,0]]],"i":[61,[1,0]],"j":[65,[1,1]],"mult":"2/1509"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]]],"i":[56,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]]],"i":[56,[1,0]],"j":[65,[1,1]],"mult":"2/1509"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[0,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[0,[0,1]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[6,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[12,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[18,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[18,[0,1]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[30,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[36,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[48,[0,1]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[2,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[13,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[13,[1,0]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[25,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[37,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[55,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[4,[1,0]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[55,[1,0]],[4,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[1,[0,1]],"j":[61,[1,0]],"mult":"2/1509"},{"type":"sub","K":[[54,[1,1]],[61,[1,0]]],"i":[44,[0,1]],"j":[69,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[62,[1,0]],[39,[1,1]],[69,[0,1]]],"i":[54,[0,1]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[62,[1,0]],[39,[1,1]],[69,[0,1]]],"i":[54,[0,1]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]],[62,[1,0]],[39,[1,1]],[69,[0,1]]],"i":[61,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]],[66,[0,1]],[62,[1,0]],[39,[1,1]],[69,[0,1]]],"i":[61,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]]],"i":[69,[0,1]],"j":[39,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[66,[0,1]],"j":[39,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[62,[1,0]],[69,[0,1]]],"i":[67,[1,0]],"j":[39,[1,1]],"mult":"4/1509"},{"type":"sub","K":[],"i":[54,[1,1]],"j":[69,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,1]]],"i":[61,[1,0]],"j":[69,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[0,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[0,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[0,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[0,[0,1]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[0,[0,1]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[0,[0,1]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[6,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[6,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[6,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[12,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[12,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[12,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[18,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[18,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[18,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[18,[0,1]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[18,[0,1]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[18,[0,1]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[30,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[30,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[30,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[36,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[36,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[36,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[48,[0,1]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[48,[0,1]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[48,[0,1]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[2,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[2,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[2,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[13,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[13,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[13,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[13,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[25,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[25,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[25,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[37,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[37,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[37,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[43,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[43,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[43,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[4,[1,0]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[4,[1,0]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[4,[1,0]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[4,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[1,[0,1]],"j":[66,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[4,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[1,[0,1]],"j":[67,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[4,[1,0]],[44,[0,1]],[39,[1,1]]],"i":[1,[0,1]],"j":[69,[0,1]],"mult":"4/1509"},{"type":"sub","K":[[66,[0,1]],[74,[0,1]],[70,[1,1]]],"i":[54,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[66,[0,1]],[72,[1,0]],[74,[0,1]],[70,[1,1]]],"i":[54,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[74,[0,1]],[70,[1,1]]],"i":[67,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[72,[1,0]],[74,[0,1]],[70,[1,1]]],"i":[67,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[67,[1,0]],[74,[0,1]],[70,[1,1]]],"i":[62,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[74,[0,1]],[70,[1,1]]],"i":[62,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[67,[1,0]],[69,[0,1]]],"i":[74,[0,1]],"j":[62,[1,0]],"mult":"8/503"},{"type":"sub","K":[[74,[0,1]]],"i":[66,[1,1]],"j":[77,[1,1]],"mult":"8/503"},{"type":"sub","K":[[66,[1,1]],[74,[0,1]]],"i":[67,[1,0]],"j":[77,[1,1]],"mult":"8/503"},{"type":"sub","K":[],"i":[66,[1,1]],"j":[74,[0,1]],"mult":"8/503"},{"type":"sub","K":[[66,[1,1]]],"i":[67,[1,0]],"j":[74,[0,1]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[0,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[0,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[0,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[0,[0,1]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[0,[0,1]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[0,[0,1]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[6,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[6,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[6,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[12,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[12,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[12,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[18,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[18,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[18,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[18,[0,1]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[18,[0,1]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[18,[0,1]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[30,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[30,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[30,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[36,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[36,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[36,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[48,[0,1]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[48,[0,1]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[48,[0,1]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[54,[0,1]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[54,[0,1]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[54,[0,1]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[2,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[2,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[2,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[13,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[13,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[13,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[25,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[25,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[25,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[37,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[37,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[37,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[43,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[43,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[43,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[61,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[61,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[61,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[4,[1,0]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[4,[1,0]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[4,[1,0]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[4,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[1,[0,1]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[4,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[1,[0,1]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[4,[1,0]],[62,[1,0]],[69,[0,1]]],"i":[1,[0,1]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[4,[1,0]],[62,[1,0]],[1,[0,1]],[69,[0,1]]],"i":[39,[0,1]],"j":[72,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[4,[1,0]],[62,[1,0]],[1,[0,1]],[69,[0,1]]],"i":[39,[0,1]],"j":[73,[1,0]],"mult":"8/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[4,[1,0]],[62,[1,0]],[1,[0,1]],[69,[0,1]]],"i":[39,[0,1]],"j":[74,[1,0]],"mult":"8/503"},{"type":"sub","K":[[66,[0,1]],[78,[1,0]],[79,[1,0]],[75,[1,1]]],"i":[72,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[66,[0,1]],[72,[1,0]],[78,[1,0]],[79,[1,0]],[75,[1,1]]],"i":[74,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[66,[0,1]],[72,[1,0]],[73,[1,0]]],"i":[78,[1,0]],"j":[74,[1,0]],"mult":"6/503"},{"type":"sub","K":[[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]]],"i":[78,[1,0]],"j":[75,[0,1]],"mult":"6/503"},{"type":"sub","K":[[78,[1,1]]],"i":[72,[1,0]],"j":[79,[1,0]],"mult":"6/503"},{"type":"sub","K":[],"i":[72,[1,0]],"j":[78,[1,1]],"mult":"6/503"},{"type":"sub","K":[[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[0,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[0,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[0,[0,1]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[0,[0,1]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[6,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[6,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[12,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[12,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[18,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[18,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[18,[0,1]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[18,[0,1]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[30,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[30,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[36,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[36,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[48,[0,1]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[48,[0,1]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[54,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[54,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[54,[0,1]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[54,[0,1]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[2,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[2,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[13,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[13,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[25,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[25,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[37,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[37,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[43,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[43,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[61,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[61,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[67,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[67,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[4,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[4,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[4,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[8,[1,0]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[4,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[8,[1,0]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[1,[0,1]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[75,[0,1]]],"i":[1,[0,1]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[1,[0,1]],[75,[0,1]]],"i":[39,[0,1]],"j":[78,[1,0]],"mult":"6/503"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[1,[0,1]],[75,[0,1]]],"i":[39,[0,1]],"j":[80,[1,0]],"mult":"6/503"},{"type":"sub","K":[[66,[0,1]],[85,[1,0]],[80,[1,0]]],"i":[78,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]]],"i":[78,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[66,[0,1]],[78,[1,0]],[85,[1,0]],[80,[1,0]]],"i":[79,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[66,[0,1]],[78,[1,0]],[84,[1,0]],[85,[1,0]],[80,[1,0]]],"i":[79,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[66,[0,1]],[78,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]]],"i":[75,[1,1]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]]],"i":[75,[1,1]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[66,[0,1]],[78,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[85,[1,0]],"j":[79,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[78,[1,1]]],"i":[85,[1,0]],"j":[75,[1,1]],"mult":"10/1509"},{"type":"sub","K":[[78,[1,1]],[85,[1,0]]],"i":[86,[0,1]],"j":[75,[1,1]],"mult":"10/1509"},{"type":"sub","K":[[85,[1,0]]],"i":[78,[1,1]],"j":[86,[0,1]],"mult":"10/1509"},{"type":"sub","K":[],"i":[78,[1,1]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[0,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[0,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[0,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[0,[0,1]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[0,[0,1]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[0,[0,1]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[6,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[6,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[6,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[12,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[12,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[12,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[18,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[18,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[18,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[18,[0,1]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[18,[0,1]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[18,[0,1]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[30,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[30,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[30,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[36,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[36,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[36,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[48,[0,1]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[48,[0,1]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[48,[0,1]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[54,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[54,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[54,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[54,[0,1]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[54,[0,1]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[54,[0,1]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[72,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[72,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[72,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[2,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[2,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[2,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[13,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[13,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[13,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[25,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[25,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[25,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[37,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[37,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[37,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[43,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[43,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[43,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[61,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[61,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[61,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[67,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[67,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[67,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[4,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[4,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[85,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[4,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[4,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[8,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[4,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[8,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[85,[1,0]],[4,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[8,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[4,[1,0]],[8,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[74,[1,0]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[4,[1,0]],[8,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[74,[1,0]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[74,[1,0]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[1,[0,1]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[1,[0,1]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[75,[1,1]]],"i":[1,[0,1]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[1,[0,1]],[75,[1,1]]],"i":[39,[0,1]],"j":[84,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[1,[0,1]],[75,[1,1]]],"i":[39,[0,1]],"j":[85,[1,0]],"mult":"10/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[79,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[1,[0,1]],[75,[1,1]]],"i":[39,[0,1]],"j":[87,[0,1]],"mult":"10/1509"},{"type":"sub","K":[[84,[1,1]],[91,[1,1]],[87,[1,1]]],"i":[66,[0,1]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[84,[1,1]],[90,[1,0]],[91,[1,1]],[87,[1,1]]],"i":[66,[0,1]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[66,[0,1]],[84,[1,1]],[91,[1,1]],[87,[1,1]]],"i":[85,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[66,[0,1]],[84,[1,1]],[90,[1,0]],[91,[1,1]],[87,[1,1]]],"i":[85,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[66,[0,1]],[84,[1,1]],[85,[1,0]],[91,[1,1]],[87,[1,1]]],"i":[80,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[66,[0,1]],[84,[1,1]],[90,[1,0]],[85,[1,0]],[91,[1,1]],[87,[1,1]]],"i":[80,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[66,[0,1]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[91,[1,1]],"j":[84,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[91,[1,1]]],"i":[85,[1,0]],"j":[94,[1,1]],"mult":"34/1509"},{"type":"sub","K":[[85,[1,0]],[91,[1,1]]],"i":[86,[0,1]],"j":[94,[1,1]],"mult":"34/1509"},{"type":"sub","K":[[85,[1,0]]],"i":[91,[1,1]],"j":[86,[0,1]],"mult":"34/1509"},{"type":"sub","K":[],"i":[85,[1,0]],"j":[91,[1,1]],"mult":"34/1509"},{"type":"sub","K":[[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[0,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[0,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[0,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[0,[0,1]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[0,[0,1]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[0,[0,1]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[6,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[6,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[6,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[12,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[12,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[12,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[18,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[18,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[18,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[18,[0,1]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[18,[0,1]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[18,[0,1]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[30,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[30,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[30,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[36,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[36,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[36,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[48,[0,1]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[48,[0,1]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[48,[0,1]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[54,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[54,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[54,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[54,[0,1]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[54,[0,1]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[54,[0,1]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[72,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[72,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[72,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[78,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[78,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[78,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[2,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[2,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[2,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[13,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[13,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[13,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[25,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[25,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[25,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[37,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[37,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[37,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[43,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[43,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[43,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[61,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[61,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[61,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[67,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[67,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[67,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[73,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[73,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[73,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[4,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[4,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[4,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[8,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[8,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[8,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[74,[1,0]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[74,[1,0]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[74,[1,0]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[1,[0,1]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[1,[0,1]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[87,[0,1]]],"i":[1,[0,1]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[1,[0,1]],[87,[0,1]]],"i":[39,[0,1]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[1,[0,1]],[87,[0,1]]],"i":[39,[0,1]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[1,[0,1]],[87,[0,1]]],"i":[39,[0,1]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[1,[0,1]],[39,[0,1]],[87,[0,1]]],"i":[69,[0,1]],"j":[90,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[1,[0,1]],[39,[0,1]],[87,[0,1]]],"i":[69,[0,1]],"j":[91,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,0]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[1,[0,1]],[39,[0,1]],[87,[0,1]]],"i":[69,[0,1]],"j":[92,[1,0]],"mult":"34/1509"},{"type":"sub","K":[[84,[1,1]],[90,[1,0]],[92,[0,1]],[94,[1,1]]],"i":[96,[1,0]],"j":[91,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[84,[1,1]],[90,[1,0]],[96,[1,0]],[92,[0,1]],[94,[1,1]]],"i":[97,[1,0]],"j":[91,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[96,[1,0]],[97,[1,0]],[99,[0,1]]],"i":[90,[1,0]],"j":[84,[1,1]],"mult":"50/1509"},{"type":"sub","K":[[84,[1,1]],[96,[1,0]],[97,[1,0]],[99,[0,1]]],"i":[90,[1,0]],"j":[92,[0,1]],"mult":"50/1509"},{"type":"sub","K":[[90,[1,0]]],"i":[97,[1,0]],"j":[94,[1,1]],"mult":"50/1509"},{"type":"sub","K":[],"i":[90,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[0,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[0,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[0,[0,1]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[0,[0,1]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[6,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[6,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[12,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[12,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[18,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[18,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[18,[0,1]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[18,[0,1]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[30,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[30,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[36,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[36,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[48,[0,1]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[48,[0,1]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[54,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[54,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[54,[0,1]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[54,[0,1]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[66,[0,1]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[66,[0,1]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[72,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[72,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[78,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[78,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[2,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[2,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[13,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[13,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[25,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[25,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[37,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[37,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[43,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[43,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[61,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[61,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[67,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[67,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[73,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[73,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[85,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[85,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[4,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[4,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[8,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[8,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[74,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[74,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[80,[1,0]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[80,[1,0]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[1,[0,1]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[1,0]],[87,[1,1]]],"i":[1,[0,1]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[1,0]],[1,[0,1]],[87,[1,1]]],"i":[39,[0,1]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[1,0]],[1,[0,1]],[87,[1,1]]],"i":[39,[0,1]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[1,0]],[1,[0,1]],[39,[0,1]],[87,[1,1]]],"i":[69,[0,1]],"j":[96,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[1,0]],[1,[0,1]],[39,[0,1]],[87,[1,1]]],"i":[69,[0,1]],"j":[97,[1,0]],"mult":"50/1509"},{"type":"sub","K":[[84,[1,1]],[103,[1,1]],[92,[0,1]],[99,[1,1]]],"i":[96,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[84,[1,1]],[96,[1,0]],[103,[1,1]],[92,[0,1]],[99,[1,1]]],"i":[97,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[97,[1,0]],[98,[1,0]],[99,[0,1]]],"i":[104,[1,0]],"j":[84,[1,1]],"mult":"32/1509"},{"type":"sub","K":[[84,[1,1]],[97,[1,0]],[98,[1,0]],[99,[0,1]]],"i":[104,[1,0]],"j":[96,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[104,[1,0]]],"i":[97,[1,0]],"j":[106,[1,1]],"mult":"32/1509"},{"type":"sub","K":[],"i":[97,[1,0]],"j":[104,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[0,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[0,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[0,[0,1]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[0,[0,1]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[6,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[6,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[12,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[12,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[18,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[18,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[18,[0,1]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[18,[0,1]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[30,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[30,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[36,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[36,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[48,[0,1]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[48,[0,1]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[54,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[54,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[54,[0,1]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[54,[0,1]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[66,[0,1]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[66,[0,1]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[72,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[72,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[78,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[78,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[90,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[90,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[2,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[2,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[13,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[13,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[25,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[25,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[37,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[37,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[43,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[43,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[61,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[61,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[67,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[67,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[73,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[73,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[85,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[85,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[91,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[91,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[4,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[4,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[8,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[8,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[74,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[74,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[80,[1,0]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[80,[1,0]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[1,[0,1]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[0,1]],[99,[0,1]]],"i":[1,[0,1]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[0,1]],[1,[0,1]],[99,[0,1]]],"i":[39,[0,1]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[0,1]],[1,[0,1]],[99,[0,1]]],"i":[39,[0,1]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[0,1]],[1,[0,1]],[39,[0,1]],[99,[0,1]]],"i":[69,[0,1]],"j":[102,[1,0]],"mult":"32/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[6,[1,0]],[12,[1,0]],[18,[1,0]],[18,[0,1]],[30,[1,0]],[36,[1,0]],[48,[0,1]],[54,[1,0]],[54,[0,1]],[66,[0,1]],[72,[1,0]],[78,[1,0]],[84,[1,1]],[90,[1,0]],[96,[1,0]],[102,[1,0]],[2,[1,0]],[13,[1,0]],[25,[1,0]],[37,[1,0]],[43,[1,0]],[61,[1,0]],[67,[1,0]],[73,[1,0]],[85,[1,0]],[91,[1,0]],[97,[1,0]],[4,[1,0]],[8,[1,0]],[74,[1,0]],[80,[1,0]],[92,[0,1]],[1,[0,1]],[39,[0,1]],[99,[0,1]]],"i":[69,[0,1]],"j":[103,[1,0]],"mult":"32/1509"},{"type":"sub","K":[],"i":[0,[1,0]],"j":[2,[1,1]],"mult":"6/503"},{"type":"sub","K":[],"i":[0,[1,0]],"j":[4,[1,0]],"mult":"4/1509"},{"type":"sub","K":[],"i":[0,[1,0]],"j":[3,[1,1]],"mult":"44/1509"},{"type":"sub","K":[],"i":[0,[0,1]],"j":[4,[1,0]],"mult":"26/1509"},{"type":"sub","K":[],"i":[0,[0,1]],"j":[1,[0,1]],"mult":"248/1509"},{"type":"sub","K":[],"i":[0,[0,1]],"j":[1,[1,1]],"mult":"125/1509"},{"type":"sub","K":[],"i":[0,[1,1]],"j":[2,[1,0]],"mult":"14/503"},{"type":"sub","K":[],"i":[0,[1,1]],"j":[4,[0,1]],"mult":"24/503"},{"type":"sub","K":[],"i":[0,[1,1]],"j":[1,[0,1]],"mult":"220/1509"},{"type":"sub","K":[],"i":[0,[1,1]],"j":[1,[1,1]],"mult":"68/1509"},{"type":"sub","K":[],"i":[2,[1,0]],"j":[4,[0,1]],"mult":"61/1509"},{"type":"sub","K":[],"i":[2,[1,0]],"j":[1,[1,1]],"mult":"4/503"},{"type":"sub","K":[],"i":[4,[1,0]],"j":[3,[1,1]],"mult":"26/1509"},{"type":"sub","K":[],"i":[4,[0,1]],"j":[1,[1,1]],"mult":"53/1509"},{"type":"sub","K":[[0,[1,0]]],"i":[2,[1,0]],"j":[5,[1,1]],"mult":"8/1509"},{"type":"sub","K":[[0,[0,1]]],"i":[2,[1,0]],"j":[5,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]]],"i":[4,[0,1]],"j":[1,[0,1]],"mult":"5/1509"},{"type":"sub","K":[[2,[1,0]]],"i":[4,[0,1]],"j":[1,[1,1]],"mult":"6/503"},{"type":"sub","K":[[2,[1,1]]],"i":[0,[1,1]],"j":[4,[1,0]],"mult":"2/503"},{"type":"sub","K":[[2,[1,1]],[4,[1,0]]],"i":[0,[1,1]],"j":[1,[0,1]],"mult":"11/1509"},{"type":"sub","K":[[0,[0,1]],[2,[1,0]]],"i":[0,[1,0]],"j":[4,[1,0]],"mult":"20/1509"},{"type":"sub","K":[[4,[0,1]]],"i":[0,[1,0]],"j":[3,[1,1]],"mult":"1/1509"},{"type":"sub","K":[[4,[0,1]]],"i":[0,[1,1]],"j":[2,[1,0]],"mult":"4/1509"},{"type":"sub","K":[[4,[0,1]]],"i":[0,[1,1]],"j":[1,[1,1]],"mult":"29/1509"},{"type":"sub","K":[[4,[0,1]]],"i":[0,[1,1]],"j":[5,[1,1]],"mult":"13/503"},{"type":"sub","K":[[4,[0,1]]],"i":[1,[1,1]],"j":[5,[1,1]],"mult":"8/503"},{"type":"sub","K":[[2,[1,1]],[4,[1,0]]],"i":[0,[0,1]],"j":[1,[1,1]],"mult":"1/1509"},{"type":"sub","K":[[1,[1,1]]],"i":[0,[0,1]],"j":[3,[1,1]],"mult":"6/503"},{"type":"sub","K":[[3,[1,1]]],"i":[0,[1,1]],"j":[2,[1,0]],"mult":"2/503"},{"type":"sub","K":[[3,[1,1]]],"i":[2,[1,0]],"j":[4,[0,1]],"mult":"5/1509"},{"type":"sub","K":[[2,[1,0]],[1,[0,1]]],"i":[0,[1,0]],"j":[4,[1,0]],"mult":"2/503"},{"type":"sub","K":[[0,[1,0]],[2,[1,0]]],"i":[0,[0,1]],"j":[1,[0,1]],"mult":"8/1509"},{"type":"sub","K":[[0,[1,0]],[3,[1,1]]],"i":[2,[1,0]],"j":[4,[0,1]],"mult":"2/503"},{"type":"sub","K":[[0,[1,0]],[5,[1,1]]],"i":[2,[1,0]],"j":[4,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[0,[0,1]],[1,[0,1]]],"i":[0,[1,0]],"j":[4,[0,1]],"mult":"8/1509"},{"type":"sub","K":[[0,[0,1]],[2,[1,0]],[1,[0,1]]],"i":[0,[1,0]],"j":[4,[1,0]],"mult":"22/1509"},{"type":"sub","K":[[0,[1,0]],[0,[0,1]],[4,[1,0]]],"i":[2,[1,0]],"j":[1,[0,1]],"mult":"2/1509"},{"type":"sub","K":[[2,[1,1]],[1,[0,1]]],"i":[0,[1,0]],"j":[4,[1,0]],"mult":"8/503"},{"type":"sub","K":[[2,[1,1]],[3,[1,1]]],"i":[0,[1,1]],"j":[5,[1,1]],"mult":"4/1509"},{"type":"sub","K":[[4,[1,0]],[3,[1,1]]],"i":[0,[1,1]],"j":[2,[1,0]],"mult":"2/503"},{"type":"sub","K":[[4,[0,1]],[3,[1,1]]],"i":[0,[0,1]],"j":[1,[1,1]],"mult":"2/503"},{"type":"sub","K":[[1,[1,1]],[3,[1,1]]],"i":[0,[1,0]],"j":[4,[0,1]],"mult":"1/1509"},{"type":"sub","K":[[3,[1,1]],[5,[1,1]]],"i":[0,[0,1]],"j":[1,[1,1]],"mult":"2/503"},{"type":"sub","K":[[0,[1,0]],[4,[0,1]],[5,[1,1]]],"i":[0,[0,1]],"j":[2,[1,1]],"mult":"2/503"},{"type":"sub","K":[[0,[1,1]],[4,[0,1]],[1,[1,1]]],"i":[0,[1,0]],"j":[2,[1,1]],"mult":"1/503"},{"type":"sub","K":[[0,[1,1]],[4,[0,1]],[5,[1,1]]],"i":[0,[1,0]],"j":[2,[1,1]],"mult":"11/1509"}],"lambda":{"1,0":"359/503","0,1":"962/1509","1,1":"241/503"},"claimed_C":"2762/1509"}


==> anc/check630.py <==
#!/usr/bin/env python3
"""Independent exact checker for entropy certificates of sum-difference bounds.

Usage: python3 check630.py CERT.json

Claim checked: for every pair (X, Y) of integer-valued, finitely supported random variables such that
X - Y is injective on the support of (X, Y),
        H(X, Y) <= sum_r lambda_r H(a_r X + b_r Y),      r = (a_r, b_r) ranging over the slopes R.

Definitions (shared with the search code only through this documentation):
  * A configuration has vertices g_0..g_{n-1} (coordinates x_v, y_v), each distributed as (X, Y), and a
    space Rel of ambient linear relations (vectors in Q^{2n}) that hold almost surely.
  * Standard form pi_s(v) = a x_v + b y_v for s = (a, b) in R + [(1, -1)].  Extra forms: integer vectors
    in Z^{2n} listed in the certificate (linear functions of the final configuration).
  * Copy step {U, V} (copy lemma): new vertices U' = copies of U with (U', V) equal in law to (U, V) and
    U' conditionally independent of all existing vertices given V.  New relations: tau(alpha) - alpha = 0
    for every alpha supported on the coordinates of U with alpha in span(cl(V)) + Rel; tau moves the
    coordinates of u in U to those of its copy u'.
  * Link step {link: [U, u, w, l]}: new vertices U' = copies of U (U' equal in law to U), conditionally
    independent of all existing vertices given the linked forms of w; relations: tau(alpha) = 0 for every
    alpha supported on U coordinates with alpha in Rel (inherited), and pi_l(u') = pi_l(w) (l a slope) or
    u' = w (l = "id").  Valid because pi_l(u) and pi_l(w) (resp. u and w) have the same law.
  * cl(S) (computed in the configuration at hand, ground set = its standard forms, plus the extra forms
    for the final configuration): smallest set containing S, closed under (i) linear span modulo Rel and
    (ii) if pi_(1,-1)(v) is in the set then so are pi_(1,0)(v), pi_(0,1)(v).  Sound: H(cl S) = H(S).
  * Rows: "sub" I(i; j | K) >= 0, "mono" H(K u {i}) - H(K) >= 0 (Shannon); "ci" (step t):
    H(cl(V u U')) + H(cl(old)) - H(cl(old u U')) - H(cl(V)) = 0; "eqlaw" (step t): copy step: gens in
    forms(U) u V, H(cl(gens)) = H(cl(tau gens)) with tau fixing V; link step: gens in forms(U).
  * "matus" rows (s, a, b, c, d; each of a, b, c, d a set of forms viewed as one joint variable):
    M_s(a,b,c,d) = I(b;c|a) + s*(-I(a;b) + I(a;b|c) + I(a;b|d) + I(c;d)) + s(s+1)/2*(I(a;c|b) + I(a;b|c))
    >= 0 for s >= 1: Matus' four-variable family (F. Matus, "Infinitely many information inequalities",
    ISIT 2007), written with the roles of a and b exchanged relative to Matus' statement
    s[I(A;B|C)+I(A;B|D)+I(C;D)-I(A;B)] + I(A;C|B) + s(s+1)/2 [I(B;C|A)+I(A;B|C)] >= 0; s = 1 is a form of the
    Zhang-Yeung inequality.  Multipliers must be >= 0.
  * "lemma" rows (lemma id, args = one set of forms per base variable, each set viewed as one joint variable):
    sum_S coef_S H(union of args over S) >= 0, where the lemma (certificate field "lemmas") states a linear
    inequality sum_S coef_S H(S) >= 0 over the nonempty subsets S of its base variables and is verified here
    from its proof: auxiliary variables are introduced by copy steps {new, src, over} (one new variable per src
    item; an item is a group of existing variables taken jointly).  Copy lemma: for discrete random variables
    there are new variables with (new, over) equal in law to (src, over) and new conditionally independent of
    all existing variables given over (take p(old) * p_{src|over}(new | over)).  Hence (eqlaw) H(S) = H(phi(S))
    for S in new u over meeting new, phi replacing each new variable by its src group, and (ci)
    H(new u over) + H(old) - H(new u old) - H(over) = 0.  The proof lists multipliers on elemental Shannon
    inequalities ("mono": H(all) - H(all - x); "sub": I(x;y|K)), which must be >= 0, and on eqlaw/ci equalities
    (any sign) and, optionally, nonnegative multipliers on "apply" entries: another lemma of the certificate
    (verified first; cycles rejected) with its base variables replaced by unions of variables (joint variables);
    their sum must equal coef on subsets of the base and 0 on every other subset.  The inequality then holds for
    all discrete random variables, in particular for joint variables made of forms.
  * Identity: H(g_0) + sum_rows mult * row  ==  sum_r lambda_r H(pi_r(g_0)), modulo eqlaw classes,
    with H(empty) = 0, lambda_r >= 0 and mult >= 0 on Shannon, matus and lemma rows.
This file uses only the Python standard library (fractions); it does not import the search code.
"""
import json, sys
from fractions import Fraction
if not __debug__:
    raise SystemExit("this checker relies on assert statements; run it without -O")

D = (1, -1)


def rref(vectors):
    """Return list of (pivot, row) in reduced row echelon form (rows as lists of Fractions)."""
    rows = []
    for v in vectors:
        v = [Fraction(a) for a in v]
        for p, r in rows:
            if v[p] != 0:
                c = v[p]
                v = [a - c * b for a, b in zip(v, r)]
        piv = next((i for i, a in enumerate(v) if a != 0), None)
        if piv is None:
            continue
        c = v[piv]
        v = [a / c for a in v]
        new = []
        for p, r in rows:
            if r[piv] != 0:
                cc = r[piv]
                r = [a - cc * b for a, b in zip(r, v)]
            new.append((p, r))
        new.append((piv, v))
        rows = new
    return rows


def reduce_vec(v, rows):
    v = [Fraction(a) for a in v]
    for p, r in rows:
        if v[p] != 0:
            c = v[p]
            v = [a - c * b for a, b in zip(v, r)]
    return v


def left_null(vectors, ncols):
    """Basis of {c : sum_i c_i vectors[i] = 0}."""
    k = len(vectors)
    out, rows = [], []
    for i in range(k):
        v = [Fraction(a) for a in vectors[i]] + [Fraction(1 if j == i else 0) for j in range(k)]
        for p, r in rows:
            if v[p] != 0:
                c = v[p]
                v = [a - c * b for a, b in zip(v, r)]
        piv = next((t for t in range(ncols) if v[t] != 0), None)
        if piv is None:
            out.append(v[ncols:])
            continue
        c = v[piv]
        v = [a / c for a in v]
        rows.append((piv, v))
    return out


def sub_coord_space(Z, keep, n2):
    """Basis of vectors in span(Z) supported on the coordinate set `keep` (ambient length n2)."""
    Zb = [r for p, r in rref(Z)]
    if not Zb:
        return []
    outside = [i for i in range(n2) if i not in keep]
    M = [[r[i] for i in outside] for r in Zb]
    out = []
    for c in left_null(M, len(outside)):
        a = [sum(ci * r[i] for ci, r in zip(c, Zb)) for i in range(n2)]
        assert all(a[i] == 0 for i in outside)
        if any(a):
            out.append(a)
    return out


class Conf:
    def __init__(self, slopes):
        self.R = [tuple(s) for s in slopes]
        self.SL = self.R + [D]
        self.n = 1
        self.rel = []
        self.steps = []        # (kind, U, V, newids)
        self.extra = []        # extra forms (final configuration only)

    def pad(self, f):
        return [Fraction(a) for a in f] + [Fraction(0)] * (2 * self.n - len(f))

    def vec(self, g):
        if g[0] == 'amb':
            return self.pad(self.extra[g[1]])
        _, v, (a, b) = g
        f = [Fraction(0)] * (2 * self.n)
        f[2 * v] = Fraction(a)
        f[2 * v + 1] = Fraction(b)
        return f

    def relrows(self):
        return rref([self.pad(r) for r in self.rel])

    def nf(self, f, R):
        v = reduce_vec(self.pad(f), R)
        piv = next((i for i, a in enumerate(v) if a != 0), None)
        if piv is None:
            return None
        c = v[piv]
        return tuple(a / c for a in v)

    def ground(self):
        g = [('std', v, s) for v in range(self.n) for s in self.SL]
        g += [('amb', k) for k in range(len(self.extra))]
        return g

    def closure(self, gens, cache=None):
        key = frozenset(gens)
        if cache is not None and key in cache:
            return cache[key]
        R = self.relrows()
        nfs = {}
        for g in self.ground():
            x = self.nf(self.vec(g), R)
            if x is None:
                if g[0] == 'std':
                    raise ValueError("standard form vanishes on the configuration")
                continue
            nfs[g] = x
        cur = set(nfs[g] for g in gens)
        while True:
            rows = rref([list(x) for x in cur])
            new = set(cur)
            for g, x in nfs.items():
                if x not in new and all(a == 0 for a in reduce_vec(x, rows)):
                    new.add(x)
            for v in range(self.n):
                if nfs[('std', v, D)] in new:
                    new.add(nfs[('std', v, (1, 0))])
                    new.add(nfs[('std', v, (0, 1))])
            if new == cur:
                break
            cur = new
        res = frozenset(cur)
        if cache is not None:
            cache[key] = res
        return res

    def _add_vertices(self, U):
        n_old = self.n
        newids = list(range(n_old, n_old + len(U)))
        self.n = n_old + len(U)
        self.rel = [self.pad(r) for r in self.rel]
        return newids

    def _tau(self, alpha, U, newids, minus_old):
        r = [Fraction(0)] * (2 * self.n)
        for k, u in enumerate(U):
            up = newids[k]
            for c in (0, 1):
                if minus_old:
                    r[2 * u + c] -= alpha[2 * u + c]
                r[2 * up + c] += alpha[2 * u + c]
        return r

    def attach(self, U, V):
        V = [('std', v, tuple(s)) for v, s in V]
        for _, v, s in V:
            assert 0 <= v < self.n and s in self.SL
        assert len(set(U)) == len(U) and all(0 <= u < self.n for u in U)
        cl = self.closure(V)
        Z = [list(x) for x in cl] + [self.pad(r) for r in self.rel]
        keep = set(2 * u + c for u in U for c in (0, 1))
        alphas = sub_coord_space(Z, keep, 2 * self.n)
        newids = self._add_vertices(U)
        for a in alphas:
            self.rel.append(self._tau(a, U, newids, True))
        self.steps.append(('copy', list(U), V, newids))

    def attach_link(self, U, u, w, link):
        assert len(set(U)) == len(U) and all(0 <= x < self.n for x in U) and u in U and 0 <= w < self.n
        keep = set(2 * x + c for x in U for c in (0, 1))
        alphas = sub_coord_space([self.pad(r) for r in self.rel], keep, 2 * self.n)
        newids = self._add_vertices(U)
        for a in alphas:
            self.rel.append(self._tau(a, U, newids, False))
        up = newids[U.index(u)]
        if link == 'id':
            V = [('std', w, (1, 0)), ('std', w, (0, 1))]
            for c in (0, 1):
                r = [Fraction(0)] * (2 * self.n)
                r[2 * up + c] = Fraction(1)
                r[2 * w + c] = Fraction(-1)
                self.rel.append(r)
        else:
            a, b = link
            assert (a, b) in self.R
            V = [('std', w, (a, b))]
            r = [Fraction(0)] * (2 * self.n)
            r[2 * up], r[2 * up + 1] = Fraction(a), Fraction(b)
            r[2 * w] -= a
            r[2 * w + 1] -= b
            self.rel.append(r)
        self.steps.append(('link', list(U), V, newids))


def parse_ref(x):
    if x[0] == 'amb':
        return ('amb', int(x[1]))
    return ('std', int(x[0]), (int(x[1][0]), int(x[1][1])))


def verify_lemma(L, lookup=None, depth=0):
    """Check the copy-lemma proof of a linear entropy inequality; return (base letters, {frozenset: coef}).
    lookup(id, depth) returns a verified lemma for "apply" proof entries."""
    if depth > 100000:
        raise SystemExit("FAIL: lemma references too deep")
    base, letters = L['base'], L['vars']
    if len(set(letters)) != len(letters) or letters[:len(base)] != base or not base:
        raise SystemExit("FAIL: lemma variables malformed")
    have = list(base)
    steps = []
    for st in L['steps']:
        new, src, over = st['new'], st['src'], st['over']
        if len(new) != len(src) or not new or len(set(new)) != len(new) or len(set(over)) != len(over):
            raise SystemExit("FAIL: lemma copy step malformed")
        if any(x in have for x in new) or any(x not in have for x in over):
            raise SystemExit("FAIL: lemma copy step uses unknown or reused letters")
        if any(not g or any(x not in have for x in g) for g in src):
            raise SystemExit("FAIL: lemma copy source not existing")
        steps.append((new, src, over, list(have)))
        have += list(new)
    if have != list(letters):
        raise SystemExit("FAIL: lemma variable order must follow the copy steps")
    allv = frozenset(letters)
    tot = {}

    def add(S, c):
        S = frozenset(S)
        if S:
            tot[S] = tot.get(S, 0) + c
    for item in L['proof']:
        kind, m = item[0], Fraction(item[-1])
        if kind == 'mono':
            x = item[1]
            if m < 0 or x not in allv:
                raise SystemExit("FAIL: lemma mono entry")
            add(allv, m)
            add(allv - {x}, -m)
        elif kind == 'sub':
            x, y, K = item[1], item[2], item[3]
            if m < 0 or x == y or x not in allv or y not in allv or x in K or y in K or any(z not in allv for z in K):
                raise SystemExit("FAIL: lemma sub entry")
            K = set(K)
            add(K | {x}, m)
            add(K | {y}, m)
            add(K | {x, y}, -m)
            add(K, -m)
        elif kind == 'eqlaw':
            t, S = int(item[1]), item[2]
            new, src, over, old = steps[t]
            if len(set(S)) != len(S) or any(x not in new and x not in over for x in S) or not any(x in new for x in S):
                raise SystemExit("FAIL: lemma eqlaw entry")
            img = set(x for x in S if x in over)
            for x in S:
                if x in new:
                    img |= set(src[new.index(x)])
            add(S, m)
            add(img, -m)
        elif kind == 'ci':
            t = int(item[1])
            new, src, over, old = steps[t]
            add(set(new) | set(over), m)
            add(old, m)
            add(set(new) | set(old), -m)
            add(over, -m)
        elif kind == 'apply':
            # a verified lemma applied to joint variables: item = ['apply', id, [arg per base letter], mult]
            if m < 0 or lookup is None:
                raise SystemExit("FAIL: lemma apply entry")
            sub_base, sub_coef = lookup(str(item[1]), depth + 1)
            args = item[2]
            if len(args) != len(sub_base) or any(not a or any(x not in allv for x in a) for a in args):
                raise SystemExit("FAIL: lemma apply arguments")
            amap = dict(zip(sub_base, args))
            for S, cS in sub_coef.items():
                add(set(x for y in S for x in amap[y]), m * cS)
        else:
            raise SystemExit(f"FAIL: unknown lemma proof entry {kind}")
    coef = {}
    for k, v in L['coef'].items():
        S = frozenset(k)
        if not S or len(S) != len(k) or not S <= frozenset(base):
            raise SystemExit("FAIL: lemma coefficient on a non-base subset")
        coef[S] = coef.get(S, 0) + Fraction(v)
    keys = set(tot) | set(coef)
    if any(tot.get(S, 0) != coef.get(S, 0) for S in keys):
        raise SystemExit("FAIL: lemma proof does not sum to the stated inequality")
    return base, coef


def main(path):
    C = json.load(open(path))
    conf = Conf(C['slopes'])
    for st in C['steps']:
        if 'link' in st:
            U, u, w, lk = st['link']
            conf.attach_link(list(U), u, w, 'id' if lk == 'id' else tuple(lk))
        else:
            conf.attach(st['U'], [(v, tuple(s)) for v, s in st['V']])
    conf.extra = [list(f) for f in C.get('extra', [])]
    print(f"configuration: {conf.n} vertices, relation rank {len(conf.relrows())}, "
          f"{len(conf.extra)} extra forms")
    cache = {}

    def cl(gens):
        return conf.closure([parse_ref(g) if not isinstance(g, tuple) else g for g in gens], cache)

    parent = {}

    def find(a):
        parent.setdefault(a, a)
        while parent[a] != a:
            parent[a] = parent[parent[a]]
            a = parent[a]
        return a

    def union(a, b):
        ra, rb = find(a), find(b)
        if ra != rb:
            parent[ra] = rb

    empty = frozenset()
    for e in C['eqlaw']:
        t = e['step']
        kind, U, V, newids = conf.steps[t]
        gens = [parse_ref(g) for g in e['gens']]
        img = []
        for g in gens:
            if g[0] != 'std':
                raise SystemExit("FAIL: eqlaw generator must be a standard form")
            if kind == 'copy' and g in V:
                img.append(g)
            elif g[1] in U:
                img.append(('std', newids[U.index(g[1])], g[2]))
            else:
                raise SystemExit(f"FAIL: eqlaw generator {g} not allowed for step {t}")
        union(cl(gens), cl(img))

    total = {}
    lemmas, active = {}, set()

    def lookup(lid, depth):
        """Verify lemma lid once (its proof may apply other lemmas of the certificate; cycles are rejected)."""
        if lid in lemmas:
            return lemmas[lid]
        if lid in active or lid not in C.get('lemmas', {}):
            raise SystemExit(f"FAIL: lemma {lid} missing or cyclic")
        active.add(lid)
        lemmas[lid] = verify_lemma(C['lemmas'][lid], lookup, depth)
        active.discard(lid)
        return lemmas[lid]

    def add(F, coef):
        if F == empty:
            return
        k = find(F)
        total[k] = total.get(k, 0) + coef

    for lid in C.get('lemmas', {}):      # verify every lemma (in listed order, so chains recurse shallowly)
        lookup(lid, 0)
    for r in C['rows']:
        m = Fraction(r['mult'])
        if r['type'] in ('sub', 'mono'):
            if m < 0:
                raise SystemExit("FAIL: negative multiplier on Shannon row")
            K = [parse_ref(g) for g in r['K']]
            i = parse_ref(r['i'])
            if r['type'] == 'sub':
                j = parse_ref(r['j'])
                add(cl(K + [i]), m)
                add(cl(K + [j]), m)
                add(cl(K + [i, j]), -m)
                add(cl(K), -m)
            else:
                add(cl(K + [i]), m)
                add(cl(K), -m)
        elif r['type'] == 'matus':
            if m < 0:
                raise SystemExit("FAIL: negative multiplier on matus row")
            if isinstance(r['s'], bool) or not (isinstance(r['s'], int) or (isinstance(r['s'], str) and r['s'].isdigit())):
                raise SystemExit("FAIL: the parameter s of a matus row must be an integer")
            sv = int(r['s'])
            if sv < 1:
                raise SystemExit("FAIL: matus row needs s >= 1")
            A_ = [parse_ref(g) for g in r['a']]; B_ = [parse_ref(g) for g in r['b']]
            C_ = [parse_ref(g) for g in r['c']]; D_ = [parse_ref(g) for g in r['d']]

            def Iq(x, y, z, coef):
                add(cl(x + z), coef)
                add(cl(y + z), coef)
                add(cl(x + y + z), -coef)
                add(cl(z), -coef)
            cc = Fraction(sv * (sv + 1), 2)
            Iq(B_, C_, A_, m)
            Iq(A_, B_, [], -sv * m)
            Iq(A_, B_, C_, sv * m)
            Iq(A_, B_, D_, sv * m)
            Iq(C_, D_, [], sv * m)
            Iq(A_, C_, B_, cc * m)
            Iq(A_, B_, C_, cc * m)
        elif r['type'] == 'lemma':
            if m < 0:
                raise SystemExit("FAIL: negative multiplier on lemma row")
            base, coef = lookup(str(r['lemma']), 0)
            if len(r['args']) != len(base):
                raise SystemExit("FAIL: lemma row needs one argument per base variable")
            args = {x: [parse_ref(g) for g in a] for x, a in zip(base, r['args'])}
            for S, cS in coef.items():
                add(cl([g for x in sorted(S) for g in args[x]]), m * cS)
        elif r['type'] == 'ci':
            t = r['step']
            kind, U, V, newids = conf.steps[t]
            old = list(range(newids[0]))
            oldg = [('std', v, s) for v in old for s in conf.SL]
            newg = [('std', v, s) for v in newids for s in conf.SL]
            add(cl(list(V) + newg), m)
            add(cl(oldg), m)
            add(cl(oldg + newg), -m)
            add(cl(list(V)), -m)
        else:
            raise SystemExit(f"FAIL: unknown row type {r['type']}")
    add(cl([('std', 0, (1, 0)), ('std', 0, (0, 1))]), Fraction(1))
    lam = {}
    for k, v in C['lambda'].items():
        a, b = (int(x) for x in k.split(','))
        lam[(a, b)] = Fraction(v)
        if lam[(a, b)] < 0:
            raise SystemExit("FAIL: negative lambda")
        if (a, b) not in conf.R:
            raise SystemExit("FAIL: lambda on a slope outside R")
    target = {}
    for s, v in lam.items():
        F = find(cl([('std', 0, s)]))
        target[F] = target.get(F, 0) + v
    keys = set(total) | set(target)
    bad = [k for k in keys if total.get(k, 0) != target.get(k, 0)]
    if bad:
        print(f"FAIL: identity does not hold on {len(bad)} classes")
        for k in bad[:5]:
            print("   ", total.get(k, 0), target.get(k, 0))
        sys.exit(1)
    Ctot = sum(lam.values())
    print("PASS: H(X,Y) <= " + " + ".join(f"{v}*H({s[0]}X+{s[1]}Y)" for s, v in sorted(lam.items())))
    print(f"constant C = {Ctot} = {float(Ctot):.12f}")
    return Ctot


if __name__ == '__main__':
    main(sys.argv[1])


==> anc/check630_extended.py <==
"""Tomar rational replay with explicit ambient-form copy-lemma extensions.

Loads unchanged check630.py through the existing sparse rational closure wrapper.
Only configuration setup and equal-law transport are extended. All Shannon,
lemma, row-coefficient and target checks remain Tomar's original routines.
Every fixed ambient form is checked at its actual copy prefix; a transported
form must have its literal coordinate-shift image listed. Group-domain soundness
is independently audited by verify_group.py, not inferred by this rational replay.
"""
import copy
import os
import re
import sys
import textwrap
import time
from fractions import Fraction
HERE=os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0,HERE)
import check630_fast as F
chk=F.chk
src=open(os.path.join(HERE,'check630.py')).read()


def supported_extras(raw,n):
    return [list(f[:2*n]) if not any(Fraction(x) for x in f[2*n:]) else [0] for f in raw]


def ambient_image(conf,before,after,g,U,V,newids):
    if not 0<=g[1]<len(conf.extra):raise SystemExit('FAIL: ambient index out of range')
    f=conf.extra[g[1]]
    if any(Fraction(a) and k//2 not in U for k,a in enumerate(f)):
        raise SystemExit('FAIL: ambient equal-law source outside source coordinates')
    moved=[Fraction(0)]*(2*conf.n)
    for k,a in enumerate(f):
        if a:moved[2*newids[U.index(k//2)]+k%2]+=Fraction(a)
    if before.closure([g])<=before.closure(list(V)):
        diff=[moved[k]-(Fraction(f[k]) if k<len(f) else 0) for k in range(2*after.n)]
        if after.nf(diff,after.relrows()) is not None:
            raise SystemExit('FAIL: fixed ambient tau difference not in copy-prefix relations')
        return g
    for j,e in enumerate(conf.extra):
        if conf.pad(e)==moved:return ('amb',j)
    raise SystemExit('FAIL: literal copied ambient image is not listed')


m=re.search(r'    def attach\(self, U, V\):.*?(?=\n    def attach_link)',src,re.S)
code=textwrap.dedent(m.group(0))
old="""    V = [('std', v, tuple(s)) for v, s in V]
    for _, v, s in V:
        assert 0 <= v < self.n and s in self.SL"""
new="""    V = [('amb', int(s)) if v == 'amb' else ('std', v, tuple(s)) for v, s in V]
    for g in V:
        if g[0] == 'amb':
            assert 0 <= g[1] < len(self.extra)
            assert all(not Fraction(a) or k//2 in U for k,a in enumerate(self.extra[g[1]]))
            assert any(self.extra[g[1]])
        else:
            assert g[1] in U and 0 <= g[1] < self.n and g[2] in self.SL"""
assert old in code,'original attach block changed'
ns=chk.__dict__
ns.update(supported_extras=supported_extras,ambient_image=ambient_image,deepcopy=copy.deepcopy)
exec(code.replace(old,new).replace('def attach(','def attach_extended('),ns)
chk.Conf.attach=ns['attach_extended']
m=re.search(r'def main\(path\):.*?(?=\nif __name__)',src,re.S)
code=m.group(0)
old="""    conf = Conf(C['slopes'])
    for st in C['steps']:"""
new="""    conf = Conf(C['slopes'])
    raw_extra = C.get('extra', [])
    before_steps, after_steps = [], []
    for st in C['steps']:
        conf.extra = supported_extras(raw_extra, conf.n)
        before_steps.append(deepcopy(conf))"""
assert old in code
code=code.replace(old,new)
old="""            conf.attach(st['U'], [(v, tuple(s)) for v, s in st['V']])
    conf.extra = [list(f) for f in C.get('extra', [])]"""
new="""            for v,s in st['V']:
                if v == 'amb':
                    if any(Fraction(a) and (k//2 not in st['U'] or k >= 2*conf.n) for k,a in enumerate(raw_extra[s])):
                        raise SystemExit('FAIL: ambient glue outside existing source coordinates')
            conf.attach(st['U'], [(v, s if v == 'amb' else tuple(s)) for v, s in st['V']])
        after_steps.append(deepcopy(conf))
    conf.extra = [list(f) for f in C.get('extra', [])]"""
assert old in code
code=code.replace(old,new)
old="""            if g[0] != 'std':
                raise SystemExit("FAIL: eqlaw generator must be a standard form")
            if kind == 'copy' and g in V:
                img.append(g)"""
new="""            if g[0] == 'amb':
                if kind != 'copy':raise SystemExit('FAIL: ambient equal law at non-copy step')
                img.append(ambient_image(conf,before_steps[t],after_steps[t],g,U,V,newids))
            elif g[0] != 'std':
                raise SystemExit('FAIL: unknown equal-law generator')
            elif kind == 'copy' and g in V:
                img.append(g)"""
assert old in code
code=code.replace(old,new).replace('def main(path):','def main_extended(path):')
exec(code,ns)
if __name__=='__main__':
    if not __debug__:raise SystemExit('FAIL: run without -O')
    t=time.monotonic();chk.main_extended(sys.argv[1])
    print('wall %.3fs (Tomar row/lemma replay; explicit prefix-checked ambient extensions)'%(time.monotonic()-t))


==> anc/check630_fast.py <==
"""lift (27 Oct 2026): PERFORMANCE WRAPPER around Tomar's UNMODIFIED check630.py (sha256 a9fc8013...e6a97, as in his README).
It loads his module from the file next to this script and replaces exactly two methods of his class Conf by faster implementations
of the SAME definitions (stdlib only, exact Fractions); everything else (attach / relations / rows / identity / lemma verification / main) is his code, run as is.
  * Conf.relrows(): his rref of the relation list, memoised for an unchanged (n, relation list).
  * Conf.closure(gens, cache): the smallest set of ground forms closed under (i) linear span modulo Rel and (ii) d_v in set => x_v, y_v in set (his definition, docstring lines 23-25),
    computed with a sparse exact echelon basis instead of re-running his dense rref on every call; it returns exactly his object: the frozenset of normalised normal forms (tuples of Fractions) of the ground forms in the closure.
    His normal forms (his nf / relrows) are reused; only the span-membership loop differs.
usage: python3 -I check630_fast.py CERT.json            (runs his main)
       python3 -I check630_fast.py --equiv CERT.json K N SEED   (compares his closure with the fast one on N random sets in the configuration of the first K steps)"""
import sys, os, importlib.util, random, time
from fractions import Fraction
HERE = os.path.dirname(os.path.abspath(__file__))
spec = importlib.util.spec_from_file_location('check630', os.path.join(HERE, 'check630.py'))
chk = importlib.util.module_from_spec(spec); sys.modules['check630'] = chk; spec.loader.exec_module(chk)
Conf = chk.Conf
_orig_relrows, _orig_closure = Conf.relrows, Conf.closure


class Ech:
    """sparse reduced echelon basis over Q (pivot -> row dict, pivot coefficient 1, pivot column eliminated from the other rows)"""
    def __init__(self):
        self.rows = {}
    def reduce(self, v):
        v = dict(v)
        for p in [k for k in v if k in self.rows]:
            c = v.get(p, 0)
            if c:
                for k, a in self.rows[p].items():
                    nv = v.get(k, 0) - c * a
                    if nv: v[k] = nv
                    else: v.pop(k, None)
        return v
    def add(self, v):
        v = self.reduce(v)
        if not v: return False
        p = min(v); c = v[p]
        v = {k: a / c for k, a in v.items()}
        for q, r in self.rows.items():
            if p in r:
                f = r[p]
                for k, a in v.items():
                    nv = r.get(k, 0) - f * a
                    if nv: r[k] = nv
                    else: r.pop(k, None)
        self.rows[p] = v
        return True


_relkey = [None, None]
def relrows(self):
    key = (self.n, len(self.rel), hash(tuple(tuple(r) for r in self.rel)))
    if _relkey[0] != key:
        _relkey[0] = key; _relkey[1] = _orig_relrows(self)
    return _relkey[1]


_state = {}
def _get_state(self):
    key = (self.n, len(self.rel), hash(tuple(tuple(r) for r in self.rel)), tuple(tuple(f) for f in self.extra))
    st = _state.get('st')
    if st is not None and st['key'] == key: return st
    R = self.relrows(); nfs = {}
    for g in self.ground():
        x = self.nf(self.vec(g), R)
        if x is None:
            if g[0] == 'std': raise ValueError("standard form vanishes on the configuration")
            continue
        nfs[g] = x
    gl = list(nfs)
    spar = [{i: a for i, a in enumerate(nfs[g]) if a != 0} for g in gl]
    gi = {g: k for k, g in enumerate(gl)}
    inj = [(gi[('std', v, chk.D)], gi[('std', v, (1, 0))], gi[('std', v, (0, 1))]) for v in range(self.n)]
    st = dict(key=key, nfs=nfs, gl=gl, spar=spar, gi=gi, inj=inj)
    _state['st'] = st
    return st


def closure(self, gens, cache=None):
    key = frozenset(gens)
    if cache is not None and key in cache: return cache[key]
    st = _get_state(self); gi, spar, gl, inj = st['gi'], st['spar'], st['gl'], st['inj']
    ech = Ech(); inset = set(); pending = [gi[g] for g in key]
    while pending:
        for k in pending:
            ech.add(spar[k]); inset.add(k)
        pending = []
        for k in range(len(gl)):
            if k not in inset and not ech.reduce(spar[k]): inset.add(k)
        for d, x, y in inj:
            if d in inset:
                if x not in inset: pending.append(x)
                if y not in inset: pending.append(y)
    res = frozenset(st['nfs'][gl[k]] for k in inset)
    if cache is not None: cache[key] = res
    return res


Conf.relrows = relrows
Conf.closure = closure


def build_conf(path, K=None):
    C = chk.json.load(open(path))
    conf = Conf(C['slopes'])
    for st in (C['steps'] if K is None else C['steps'][:K]):
        if 'link' in st:
            U, u, w, lk = st['link']; conf.attach_link(list(U), u, w, 'id' if lk == 'id' else tuple(lk))
        else:
            conf.attach(st['U'], [(v, tuple(s)) for v, s in st['V']])
    conf.extra = [list(f) for f in C.get('extra', [])]
    return conf


def equiv(path, K, N, seed):
    t0 = time.time(); conf = build_conf(path, K)
    print('built configuration of %d steps: %d vertices, relation rank %d (%.1fs)' % (K, conf.n, len(conf.relrows()), time.time() - t0), flush=True)
    rnd = random.Random(seed); ground = conf.ground(); bad = 0
    for t in range(N):
        sz = rnd.choice([1, 2, 3, 4, 6, 8, 12]); gens = [rnd.choice(ground) for _ in range(sz)]
        t1 = time.time(); a = _orig_closure(conf, gens); ta = time.time() - t1
        t1 = time.time(); b = closure(conf, gens); tb = time.time() - t1
        if a != b: bad += 1; print('MISMATCH', gens)
        print('set %d size %d: |closure|=%d  his %.2fs  fast %.3fs  %s' % (t, sz, len(a), ta, tb, 'equal' if a == b else 'DIFFERENT'), flush=True)
    print('equiv result: %d sets, %d mismatches' % (N, bad))
    return bad


if __name__ == '__main__':
    if len(sys.argv) > 1 and sys.argv[1] == '--equiv':
        sys.exit(1 if equiv(sys.argv[2], int(sys.argv[3]), int(sys.argv[4]), int(sys.argv[5])) else 0)
    t0 = time.time(); chk.main(sys.argv[1]); print('wall %.1fs (fast closure wrapper around the unmodified checker)' % (time.time() - t0))


==> anc/negative_controls.py <==
#!/usr/bin/env python3
"""Reject deliberate corruptions of the distributed certificates, using exact replay."""
import copy
from fractions import Fraction as Q
import hashlib
import json
from pathlib import Path
import time
import stackcheck as S


def changed(x, delta=Q(1, 1000000)):
    return str(Q(x)+delta)


def mutants(C):
    def row(typ):
        return next(i for i,r in enumerate(C['rows']) if r['type']==typ and Q(r['mult']))
    out=[]
    def add(name, fn):
        d=copy.deepcopy(C); fn(d); out.append((name,d))
    i=row('ci')
    add('copy_multiplier_changed',lambda d:d['rows'][i].update(mult=changed(d['rows'][i]['mult'])))
    add('copy_sign_reversed',lambda d:d['rows'][i].update(mult=str(-Q(d['rows'][i]['mult']))))
    i=row('sub')
    add('negative_Shannon_multiplier',lambda d:d['rows'][i].update(mult='-1'))
    add('equal_law_constraints_removed',lambda d:d.update(eqlaw=[]))
    add('target_weight_changed',lambda d:d['lambda'].update({'1,0':changed(d['lambda']['1,0'],Q(1,10**9))}))
    add('glue_reading_removed',lambda d:d['steps'][-1]['V'].pop())
    if C.get('lemmas'):
        i=row('lemma')
        add('negative_lemma_multiplier',lambda d:d['rows'][i].update(mult='-1'))
        key=C['rows'][i]['lemma']; coefficient=next(iter(C['lemmas'][key]['coef']))
        add('lemma_coefficient_changed',lambda d:d['lemmas'][key]['coef'].update({coefficient:changed(d['lemmas'][key]['coef'][coefficient])}))
    cfg=S.Configuration(C)
    transports=[]
    for entry in C['eqlaw']:
        _,info=S.equal_law_image(cfg,entry)
        transports.extend(info)
    if transports:
        first=transports[0]; idx=first['source'][1]
        coord=next(i for i,a in enumerate(C['extra'][idx]) if a)
        add('ambient_source_coefficient_changed',lambda d:d['extra'][idx].__setitem__(coord,d['extra'][idx][coord]+1))
        outside=next(k for k in range(2*cfg.n) if k//2 not in cfg.steps[first['step']][0])
        def unsupported(d):
            f=d['extra'][idx]
            if len(f)<=outside:f.extend([0]*(outside+1-len(f)))
            f[outside]+=1
        add('ambient_equal_law_source_outside_U',unsupported)
        copied=next((x for x in transports if x['kind']=='copied'),None)
        if copied:
            ii=copied['image'][1];jj=next(j for j,a in enumerate(C['extra'][ii]) if a)
            add('literal_copied_form_image_changed',lambda d:d['extra'][ii].__setitem__(jj,d['extra'][ii][jj]+1))
    enriched=next((st for st in C['steps'] if any(a[0]=='amb' for a in st['V'])),None)
    if enriched:
        ei=next(a[1] for a in enriched['V'] if a[0]=='amb')
        outside=next(k for k in range(2*cfg.n) if k//2 not in enriched['U'])
        def unsupported_glue(d):
            f=d['extra'][ei]
            if len(f)<=outside:f.extend([0]*(outside+1-len(f)))
            f[outside]+=1
        add('enriched_glue_outside_source_U',unsupported_glue)
    return out


def main():
    base=Path(__file__).parent/'certificates'; start=time.monotonic(); results=[]
    for name in ['record','all-groups','standard','standard-five-page']:
        raw=(base/(name+'.json')).read_bytes(); C=json.loads(raw)
        S.verify(C) # establish that the unmodified input passes
        checks=[]
        for label, bad in mutants(C):
            try:
                S.verify(bad)
            except (S.Invalid,KeyError,IndexError,TypeError,ValueError) as exc:
                checks.append(dict(control=label,verdict='REJECTED',reason=str(exc)[:220]))
            else:
                raise SystemExit('FAIL: accepted '+name+'/'+label)
        results.append(dict(certificate=name,sha256=hashlib.sha256(raw).hexdigest(),controls=checks))
    print(json.dumps(dict(verdict='PASS',certificates=results,total_rejected=sum(len(r['controls']) for r in results),seconds=round(time.monotonic()-start,3)),indent=2))


if __name__=='__main__':
    main()


==> anc/receipts/all-groups-exact.json <==
{
  "verdict": "PASS",
  "constant": "10304335425987192362/5641833174538280329",
  "lambda_": {
    "1,0": "31837334702369419045/45134665396306242632",
    "0,1": "29267304885161681931/45134665396306242632",
    "1,1": "2666255477545804740/5641833174538280329"
  },
  "vertices": 42,
  "relation_rank": 71,
  "copy_steps": 9,
  "extra_forms": 85,
  "eqlaw": 179,
  "rows": {
    "ci": 9,
    "sub": 566,
    "mono": 1,
    "lemma": 11
  },
  "lemmas": 77,
  "closed_sets": 753,
  "cpu_s": 2.471776,
  "schema_mode": "Tomar+E1",
  "E1_entries": 36,
  "E1_generators": 82,
  "E1_fixed_generators": 46,
  "enriched_glue_steps": 0,
  "peak_rss_bytes": 26935296,
  "certificate_sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1"
}


==> anc/receipts/all-groups-group.json <==
{
  "verdict": "PASS",
  "arithmetic": "exact integers and fractions.Fraction; no modular rank inference",
  "audit_mode": "strict closure equality",
  "ring": "Z",
  "inverted_primes": [],
  "constant": "10304335425987192362/5641833174538280329",
  "vertices": 42,
  "relation_rank": 71,
  "steps": [
    {
      "step": 0,
      "conditioning_forms": 1,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 1,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 2,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 3,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 4,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 5,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 6,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 7,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 8,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    }
  ],
  "distinct_queries": 1779,
  "strict_queries": 1779,
  "closure_differences": 0,
  "differences": [],
  "all_query_closure_differences": 0,
  "all_query_differences": [],
  "submodularity_rows_checked": 0,
  "monotonicity_rows_checked": 0,
  "row_failures": 0,
  "submodularity_checks": [],
  "monotonicity_checks": [],
  "ambient_transport_checks": [
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 4,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 4,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 4,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 4,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    }
  ],
  "exact_identity": "PASS",
  "lemmas_verified": 77,
  "certificate_sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1",
  "checker_sha256": "928fa3b5781e83007de8b9b5f3e33798894c6128101215de7c3aa98048f5297f",
  "dependency_sha256": {
    "stackcheck.py": "b4487614c90f9a7fbcbd89b4140c77d32966b045b109507e8deb320f96dad0d4",
    "ring_lattice.py": "fc751baf6ee61e143e1595910aab9e6d8b3a80ee8803c62f7fe00a2fb503423e"
  },
  "seconds": 9.176
}


==> anc/receipts/all-groups-negative-controls.json <==
{
  "verdict": "PASS",
  "controls": [
    {
      "control": "copy_multiplier_changed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 3 classes: ['1/500000', '-1/1000000', '-1/1000000']"
    },
    {
      "control": "copy_sign_reversed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 3 classes: ['11122902941534146260/5641833174538280329', '-5561451470767073130/5641833174538280329', '-5561451470767073130/5641833174538280329']"
    },
    {
      "control": "negative_Shannon_multiplier",
      "verdict": "REJECTED",
      "reason": "negative inequality multiplier: sub"
    },
    {
      "control": "equal_law_constraints_removed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 279 classes: ['-2771176515799246944/5641833174538280329', '44514065965126855543/90269330792612485264', '27898471219280917203/90269330792612485264', '-8093048074499984433/90269330792612485264'"
    },
    {
      "control": "target_weight_changed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 1 classes: ['-1/1000000000']"
    },
    {
      "control": "glue_reading_removed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 97 classes: ['-564851375736023/22567332698153121316', '4772081762170897/45134665396306242632', '-4772081762170897/45134665396306242632', '54621952497668657/90269330792612485264', '-5236254699"
    },
    {
      "control": "negative_lemma_multiplier",
      "verdict": "REJECTED",
      "reason": "negative inequality multiplier: lemma"
    },
    {
      "control": "lemma_coefficient_changed",
      "verdict": "REJECTED",
      "reason": "lemma proof identity fails: dfz7"
    },
    {
      "control": "ambient_source_coefficient_changed",
      "verdict": "REJECTED",
      "reason": "literal ambient image is not listed"
    },
    {
      "control": "ambient_equal_law_source_outside_U",
      "verdict": "REJECTED",
      "reason": "ambient equal-law form outside source coordinates"
    },
    {
      "control": "literal_copied_form_image_changed",
      "verdict": "REJECTED",
      "reason": "literal ambient image is not listed"
    }
  ],
  "certificate": "all-groups",
  "sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1"
}


==> anc/receipts/all-groups-original-format-exact.json <==
{"E1_entries": 0, "E1_fixed_generators": 0, "E1_generators": 0, "certificate_sha256": "35a99d35a922d574010ec8764d51b2622e2870a2aa653316a8c7ded249db5ab2", "closed_sets": 515, "constant": "226483966351349932879/123956967720824699832", "copy_steps": 10, "cpu_s": 2.756593, "enriched_glue_steps": 0, "eqlaw": 93, "extra_forms": 43, "lambda_": {"0,1": "13403682747737537627/20659494620137449972", "1,0": "43941185304198097117/61978483860412349916", "1,1": "58179499256528512883/123956967720824699832"}, "lemmas": 72, "peak_rss_bytes": 29540352, "relation_rank": 81, "rows": {"ci": 10, "lemma": 18, "mono": 2, "sub": 381}, "schema_mode": "Tomar", "verdict": "PASS", "vertices": 48}


==> anc/receipts/all-groups-original-format-group.json <==
{
  "verdict": "PASS",
  "arithmetic": "exact integers and fractions.Fraction; no modular rank inference",
  "audit_mode": "per-row closed-set soundness",
  "ring": "Z",
  "inverted_primes": [],
  "constant": "226483966351349932879/123956967720824699832",
  "vertices": 48,
  "relation_rank": 81,
  "steps": [
    {
      "step": 0,
      "conditioning_forms": 1,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 1,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 2,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 3,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 4,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 5,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 6,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 7,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 8,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 9,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    }
  ],
  "distinct_queries": 1202,
  "strict_queries": 358,
  "closure_differences": 0,
  "differences": [],
  "all_query_closure_differences": 3,
  "all_query_differences": [
    {
      "label": "row 189 sub",
      "only_rational": 15,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          22
        ],
        [
          "amb",
          36
        ],
        [
          1,
          [
            0,
            1
          ]
        ]
      ]
    },
    {
      "label": "row 189 sub",
      "only_rational": 31,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          22
        ],
        [
          "amb",
          36
        ],
        [
          1,
          [
            0,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "label": "row 204 sub",
      "only_rational": 33,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          2
        ],
        [
          "amb",
          25
        ],
        [
          "amb",
          38
        ],
        [
          0,
          [
            1,
            0
          ]
        ]
      ]
    }
  ],
  "submodularity_rows_checked": 381,
  "monotonicity_rows_checked": 2,
  "row_failures": 0,
  "submodularity_checks": [
    {
      "row": 3,
      "join_determined_over_ring": true
    },
    {
      "row": 4,
      "join_determined_over_ring": true
    },
    {
      "row": 5,
      "join_determined_over_ring": true
    },
    {
      "row": 6,
      "join_determined_over_ring": true
    },
    {
      "row": 7,
      "join_determined_over_ring": true
    },
    {
      "row": 8,
      "join_determined_over_ring": true
    },
    {
      "row": 9,
      "join_determined_over_ring": true
    },
    {
      "row": 10,
      "join_determined_over_ring": true
    },
    {
      "row": 11,
      "join_determined_over_ring": true
    },
    {
      "row": 12,
      "join_determined_over_ring": true
    },
    {
      "row": 13,
      "join_determined_over_ring": true
    },
    {
      "row": 14,
      "join_determined_over_ring": true
    },
    {
      "row": 15,
      "join_determined_over_ring": true
    },
    {
      "row": 16,
      "join_determined_over_ring": true
    },
    {
      "row": 17,
      "join_determined_over_ring": true
    },
    {
      "row": 18,
      "join_determined_over_ring": true
    },
    {
      "row": 19,
      "join_determined_over_ring": true
    },
    {
      "row": 20,
      "join_determined_over_ring": true
    },
    {
      "row": 21,
      "join_determined_over_ring": true
    },
    {
      "row": 22,
      "join_determined_over_ring": true
    },
    {
      "row": 23,
      "join_determined_over_ring": true
    },
    {
      "row": 24,
      "join_determined_over_ring": true
    },
    {
      "row": 25,
      "join_determined_over_ring": true
    },
    {
      "row": 26,
      "join_determined_over_ring": true
    },
    {
      "row": 27,
      "join_determined_over_ring": true
    },
    {
      "row": 28,
      "join_determined_over_ring": true
    },
    {
      "row": 29,
      "join_determined_over_ring": true
    },
    {
      "row": 30,
      "join_determined_over_ring": true
    },
    {
      "row": 31,
      "join_determined_over_ring": true
    },
    {
      "row": 32,
      "join_determined_over_ring": true
    },
    {
      "row": 33,
      "join_determined_over_ring": true
    },
    {
      "row": 34,
      "join_determined_over_ring": true
    },
    {
      "row": 35,
      "join_determined_over_ring": true
    },
    {
      "row": 36,
      "join_determined_over_ring": true
    },
    {
      "row": 37,
      "join_determined_over_ring": true
    },
    {
      "row": 38,
      "join_determined_over_ring": true
    },
    {
      "row": 39,
      "join_determined_over_ring": true
    },
    {
      "row": 40,
      "join_determined_over_ring": true
    },
    {
      "row": 41,
      "join_determined_over_ring": true
    },
    {
      "row": 42,
      "join_determined_over_ring": true
    },
    {
      "row": 43,
      "join_determined_over_ring": true
    },
    {
      "row": 44,
      "join_determined_over_ring": true
    },
    {
      "row": 45,
      "join_determined_over_ring": true
    },
    {
      "row": 46,
      "join_determined_over_ring": true
    },
    {
      "row": 47,
      "join_determined_over_ring": true
    },
    {
      "row": 48,
      "join_determined_over_ring": true
    },
    {
      "row": 49,
      "join_determined_over_ring": true
    },
    {
      "row": 50,
      "join_determined_over_ring": true
    },
    {
      "row": 51,
      "join_determined_over_ring": true
    },
    {
      "row": 52,
      "join_determined_over_ring": true
    },
    {
      "row": 53,
      "join_determined_over_ring": true
    },
    {
      "row": 54,
      "join_determined_over_ring": true
    },
    {
      "row": 55,
      "join_determined_over_ring": true
    },
    {
      "row": 56,
      "join_determined_over_ring": true
    },
    {
      "row": 57,
      "join_determined_over_ring": true
    },
    {
      "row": 58,
      "join_determined_over_ring": true
    },
    {
      "row": 59,
      "join_determined_over_ring": true
    },
    {
      "row": 60,
      "join_determined_over_ring": true
    },
    {
      "row": 61,
      "join_determined_over_ring": true
    },
    {
      "row": 62,
      "join_determined_over_ring": true
    },
    {
      "row": 63,
      "join_determined_over_ring": true
    },
    {
      "row": 64,
      "join_determined_over_ring": true
    },
    {
      "row": 65,
      "join_determined_over_ring": true
    },
    {
      "row": 66,
      "join_determined_over_ring": true
    },
    {
      "row": 67,
      "join_determined_over_ring": true
    },
    {
      "row": 68,
      "join_determined_over_ring": true
    },
    {
      "row": 69,
      "join_determined_over_ring": true
    },
    {
      "row": 70,
      "join_determined_over_ring": true
    },
    {
      "row": 71,
      "join_determined_over_ring": true
    },
    {
      "row": 72,
      "join_determined_over_ring": true
    },
    {
      "row": 73,
      "join_determined_over_ring": true
    },
    {
      "row": 74,
      "join_determined_over_ring": true
    },
    {
      "row": 75,
      "join_determined_over_ring": true
    },
    {
      "row": 76,
      "join_determined_over_ring": true
    },
    {
      "row": 77,
      "join_determined_over_ring": true
    },
    {
      "row": 78,
      "join_determined_over_ring": true
    },
    {
      "row": 79,
      "join_determined_over_ring": true
    },
    {
      "row": 80,
      "join_determined_over_ring": true
    },
    {
      "row": 81,
      "join_determined_over_ring": true
    },
    {
      "row": 82,
      "join_determined_over_ring": true
    },
    {
      "row": 83,
      "join_determined_over_ring": true
    },
    {
      "row": 84,
      "join_determined_over_ring": true
    },
    {
      "row": 85,
      "join_determined_over_ring": true
    },
    {
      "row": 86,
      "join_determined_over_ring": true
    },
    {
      "row": 87,
      "join_determined_over_ring": true
    },
    {
      "row": 88,
      "join_determined_over_ring": true
    },
    {
      "row": 89,
      "join_determined_over_ring": true
    },
    {
      "row": 90,
      "join_determined_over_ring": true
    },
    {
      "row": 91,
      "join_determined_over_ring": true
    },
    {
      "row": 92,
      "join_determined_over_ring": true
    },
    {
      "row": 93,
      "join_determined_over_ring": true
    },
    {
      "row": 94,
      "join_determined_over_ring": true
    },
    {
      "row": 95,
      "join_determined_over_ring": true
    },
    {
      "row": 96,
      "join_determined_over_ring": true
    },
    {
      "row": 97,
      "join_determined_over_ring": true
    },
    {
      "row": 98,
      "join_determined_over_ring": true
    },
    {
      "row": 99,
      "join_determined_over_ring": true
    },
    {
      "row": 100,
      "join_determined_over_ring": true
    },
    {
      "row": 101,
      "join_determined_over_ring": true
    },
    {
      "row": 102,
      "join_determined_over_ring": true
    },
    {
      "row": 103,
      "join_determined_over_ring": true
    },
    {
      "row": 104,
      "join_determined_over_ring": true
    },
    {
      "row": 105,
      "join_determined_over_ring": true
    },
    {
      "row": 106,
      "join_determined_over_ring": true
    },
    {
      "row": 107,
      "join_determined_over_ring": true
    },
    {
      "row": 108,
      "join_determined_over_ring": true
    },
    {
      "row": 109,
      "join_determined_over_ring": true
    },
    {
      "row": 110,
      "join_determined_over_ring": true
    },
    {
      "row": 111,
      "join_determined_over_ring": true
    },
    {
      "row": 112,
      "join_determined_over_ring": true
    },
    {
      "row": 113,
      "join_determined_over_ring": true
    },
    {
      "row": 114,
      "join_determined_over_ring": true
    },
    {
      "row": 115,
      "join_determined_over_ring": true
    },
    {
      "row": 116,
      "join_determined_over_ring": true
    },
    {
      "row": 117,
      "join_determined_over_ring": true
    },
    {
      "row": 118,
      "join_determined_over_ring": true
    },
    {
      "row": 119,
      "join_determined_over_ring": true
    },
    {
      "row": 120,
      "join_determined_over_ring": true
    },
    {
      "row": 121,
      "join_determined_over_ring": true
    },
    {
      "row": 122,
      "join_determined_over_ring": true
    },
    {
      "row": 123,
      "join_determined_over_ring": true
    },
    {
      "row": 124,
      "join_determined_over_ring": true
    },
    {
      "row": 125,
      "join_determined_over_ring": true
    },
    {
      "row": 126,
      "join_determined_over_ring": true
    },
    {
      "row": 127,
      "join_determined_over_ring": true
    },
    {
      "row": 128,
      "join_determined_over_ring": true
    },
    {
      "row": 129,
      "join_determined_over_ring": true
    },
    {
      "row": 130,
      "join_determined_over_ring": true
    },
    {
      "row": 131,
      "join_determined_over_ring": true
    },
    {
      "row": 132,
      "join_determined_over_ring": true
    },
    {
      "row": 133,
      "join_determined_over_ring": true
    },
    {
      "row": 134,
      "join_determined_over_ring": true
    },
    {
      "row": 135,
      "join_determined_over_ring": true
    },
    {
      "row": 136,
      "join_determined_over_ring": true
    },
    {
      "row": 137,
      "join_determined_over_ring": true
    },
    {
      "row": 138,
      "join_determined_over_ring": true
    },
    {
      "row": 139,
      "join_determined_over_ring": true
    },
    {
      "row": 140,
      "join_determined_over_ring": true
    },
    {
      "row": 141,
      "join_determined_over_ring": true
    },
    {
      "row": 142,
      "join_determined_over_ring": true
    },
    {
      "row": 143,
      "join_determined_over_ring": true
    },
    {
      "row": 144,
      "join_determined_over_ring": true
    },
    {
      "row": 145,
      "join_determined_over_ring": true
    },
    {
      "row": 146,
      "join_determined_over_ring": true
    },
    {
      "row": 147,
      "join_determined_over_ring": true
    },
    {
      "row": 148,
      "join_determined_over_ring": true
    },
    {
      "row": 149,
      "join_determined_over_ring": true
    },
    {
      "row": 150,
      "join_determined_over_ring": true
    },
    {
      "row": 151,
      "join_determined_over_ring": true
    },
    {
      "row": 152,
      "join_determined_over_ring": true
    },
    {
      "row": 153,
      "join_determined_over_ring": true
    },
    {
      "row": 154,
      "join_determined_over_ring": true
    },
    {
      "row": 155,
      "join_determined_over_ring": true
    },
    {
      "row": 156,
      "join_determined_over_ring": true
    },
    {
      "row": 157,
      "join_determined_over_ring": true
    },
    {
      "row": 158,
      "join_determined_over_ring": true
    },
    {
      "row": 159,
      "join_determined_over_ring": true
    },
    {
      "row": 160,
      "join_determined_over_ring": true
    },
    {
      "row": 161,
      "join_determined_over_ring": true
    },
    {
      "row": 162,
      "join_determined_over_ring": true
    },
    {
      "row": 163,
      "join_determined_over_ring": true
    },
    {
      "row": 164,
      "join_determined_over_ring": true
    },
    {
      "row": 165,
      "join_determined_over_ring": true
    },
    {
      "row": 166,
      "join_determined_over_ring": true
    },
    {
      "row": 167,
      "join_determined_over_ring": true
    },
    {
      "row": 168,
      "join_determined_over_ring": true
    },
    {
      "row": 169,
      "join_determined_over_ring": true
    },
    {
      "row": 170,
      "join_determined_over_ring": true
    },
    {
      "row": 171,
      "join_determined_over_ring": true
    },
    {
      "row": 172,
      "join_determined_over_ring": true
    },
    {
      "row": 173,
      "join_determined_over_ring": true
    },
    {
      "row": 174,
      "join_determined_over_ring": true
    },
    {
      "row": 175,
      "join_determined_over_ring": true
    },
    {
      "row": 176,
      "join_determined_over_ring": true
    },
    {
      "row": 177,
      "join_determined_over_ring": true
    },
    {
      "row": 178,
      "join_determined_over_ring": true
    },
    {
      "row": 179,
      "join_determined_over_ring": true
    },
    {
      "row": 180,
      "join_determined_over_ring": true
    },
    {
      "row": 181,
      "join_determined_over_ring": true
    },
    {
      "row": 182,
      "join_determined_over_ring": true
    },
    {
      "row": 183,
      "join_determined_over_ring": true
    },
    {
      "row": 184,
      "join_determined_over_ring": true
    },
    {
      "row": 185,
      "join_determined_over_ring": true
    },
    {
      "row": 186,
      "join_determined_over_ring": true
    },
    {
      "row": 187,
      "join_determined_over_ring": true
    },
    {
      "row": 188,
      "join_determined_over_ring": true
    },
    {
      "row": 189,
      "join_determined_over_ring": true
    },
    {
      "row": 190,
      "join_determined_over_ring": true
    },
    {
      "row": 191,
      "join_determined_over_ring": true
    },
    {
      "row": 192,
      "join_determined_over_ring": true
    },
    {
      "row": 193,
      "join_determined_over_ring": true
    },
    {
      "row": 194,
      "join_determined_over_ring": true
    },
    {
      "row": 195,
      "join_determined_over_ring": true
    },
    {
      "row": 196,
      "join_determined_over_ring": true
    },
    {
      "row": 197,
      "join_determined_over_ring": true
    },
    {
      "row": 198,
      "join_determined_over_ring": true
    },
    {
      "row": 199,
      "join_determined_over_ring": true
    },
    {
      "row": 200,
      "join_determined_over_ring": true
    },
    {
      "row": 201,
      "join_determined_over_ring": true
    },
    {
      "row": 202,
      "join_determined_over_ring": true
    },
    {
      "row": 203,
      "join_determined_over_ring": true
    },
    {
      "row": 204,
      "join_determined_over_ring": true
    },
    {
      "row": 206,
      "join_determined_over_ring": true
    },
    {
      "row": 207,
      "join_determined_over_ring": true
    },
    {
      "row": 208,
      "join_determined_over_ring": true
    },
    {
      "row": 209,
      "join_determined_over_ring": true
    },
    {
      "row": 210,
      "join_determined_over_ring": true
    },
    {
      "row": 211,
      "join_determined_over_ring": true
    },
    {
      "row": 212,
      "join_determined_over_ring": true
    },
    {
      "row": 214,
      "join_determined_over_ring": true
    },
    {
      "row": 215,
      "join_determined_over_ring": true
    },
    {
      "row": 216,
      "join_determined_over_ring": true
    },
    {
      "row": 217,
      "join_determined_over_ring": true
    },
    {
      "row": 236,
      "join_determined_over_ring": true
    },
    {
      "row": 237,
      "join_determined_over_ring": true
    },
    {
      "row": 238,
      "join_determined_over_ring": true
    },
    {
      "row": 239,
      "join_determined_over_ring": true
    },
    {
      "row": 240,
      "join_determined_over_ring": true
    },
    {
      "row": 242,
      "join_determined_over_ring": true
    },
    {
      "row": 243,
      "join_determined_over_ring": true
    },
    {
      "row": 244,
      "join_determined_over_ring": true
    },
    {
      "row": 245,
      "join_determined_over_ring": true
    },
    {
      "row": 247,
      "join_determined_over_ring": true
    },
    {
      "row": 248,
      "join_determined_over_ring": true
    },
    {
      "row": 249,
      "join_determined_over_ring": true
    },
    {
      "row": 250,
      "join_determined_over_ring": true
    },
    {
      "row": 251,
      "join_determined_over_ring": true
    },
    {
      "row": 252,
      "join_determined_over_ring": true
    },
    {
      "row": 254,
      "join_determined_over_ring": true
    },
    {
      "row": 255,
      "join_determined_over_ring": true
    },
    {
      "row": 256,
      "join_determined_over_ring": true
    },
    {
      "row": 257,
      "join_determined_over_ring": true
    },
    {
      "row": 258,
      "join_determined_over_ring": true
    },
    {
      "row": 259,
      "join_determined_over_ring": true
    },
    {
      "row": 260,
      "join_determined_over_ring": true
    },
    {
      "row": 261,
      "join_determined_over_ring": true
    },
    {
      "row": 262,
      "join_determined_over_ring": true
    },
    {
      "row": 263,
      "join_determined_over_ring": true
    },
    {
      "row": 264,
      "join_determined_over_ring": true
    },
    {
      "row": 266,
      "join_determined_over_ring": true
    },
    {
      "row": 267,
      "join_determined_over_ring": true
    },
    {
      "row": 268,
      "join_determined_over_ring": true
    },
    {
      "row": 269,
      "join_determined_over_ring": true
    },
    {
      "row": 270,
      "join_determined_over_ring": true
    },
    {
      "row": 271,
      "join_determined_over_ring": true
    },
    {
      "row": 272,
      "join_determined_over_ring": true
    },
    {
      "row": 273,
      "join_determined_over_ring": true
    },
    {
      "row": 274,
      "join_determined_over_ring": true
    },
    {
      "row": 275,
      "join_determined_over_ring": true
    },
    {
      "row": 276,
      "join_determined_over_ring": true
    },
    {
      "row": 277,
      "join_determined_over_ring": true
    },
    {
      "row": 279,
      "join_determined_over_ring": true
    },
    {
      "row": 280,
      "join_determined_over_ring": true
    },
    {
      "row": 281,
      "join_determined_over_ring": true
    },
    {
      "row": 282,
      "join_determined_over_ring": true
    },
    {
      "row": 283,
      "join_determined_over_ring": true
    },
    {
      "row": 284,
      "join_determined_over_ring": true
    },
    {
      "row": 285,
      "join_determined_over_ring": true
    },
    {
      "row": 286,
      "join_determined_over_ring": true
    },
    {
      "row": 287,
      "join_determined_over_ring": true
    },
    {
      "row": 288,
      "join_determined_over_ring": true
    },
    {
      "row": 289,
      "join_determined_over_ring": true
    },
    {
      "row": 290,
      "join_determined_over_ring": true
    },
    {
      "row": 291,
      "join_determined_over_ring": true
    },
    {
      "row": 292,
      "join_determined_over_ring": true
    },
    {
      "row": 293,
      "join_determined_over_ring": true
    },
    {
      "row": 294,
      "join_determined_over_ring": true
    },
    {
      "row": 295,
      "join_determined_over_ring": true
    },
    {
      "row": 296,
      "join_determined_over_ring": true
    },
    {
      "row": 297,
      "join_determined_over_ring": true
    },
    {
      "row": 298,
      "join_determined_over_ring": true
    },
    {
      "row": 299,
      "join_determined_over_ring": true
    },
    {
      "row": 300,
      "join_determined_over_ring": true
    },
    {
      "row": 301,
      "join_determined_over_ring": true
    },
    {
      "row": 302,
      "join_determined_over_ring": true
    },
    {
      "row": 303,
      "join_determined_over_ring": true
    },
    {
      "row": 304,
      "join_determined_over_ring": true
    },
    {
      "row": 305,
      "join_determined_over_ring": true
    },
    {
      "row": 307,
      "join_determined_over_ring": true
    },
    {
      "row": 308,
      "join_determined_over_ring": true
    },
    {
      "row": 309,
      "join_determined_over_ring": true
    },
    {
      "row": 310,
      "join_determined_over_ring": true
    },
    {
      "row": 311,
      "join_determined_over_ring": true
    },
    {
      "row": 312,
      "join_determined_over_ring": true
    },
    {
      "row": 313,
      "join_determined_over_ring": true
    },
    {
      "row": 314,
      "join_determined_over_ring": true
    },
    {
      "row": 315,
      "join_determined_over_ring": true
    },
    {
      "row": 316,
      "join_determined_over_ring": true
    },
    {
      "row": 317,
      "join_determined_over_ring": true
    },
    {
      "row": 318,
      "join_determined_over_ring": true
    },
    {
      "row": 319,
      "join_determined_over_ring": true
    },
    {
      "row": 320,
      "join_determined_over_ring": true
    },
    {
      "row": 321,
      "join_determined_over_ring": true
    },
    {
      "row": 322,
      "join_determined_over_ring": true
    },
    {
      "row": 323,
      "join_determined_over_ring": true
    },
    {
      "row": 324,
      "join_determined_over_ring": true
    },
    {
      "row": 325,
      "join_determined_over_ring": true
    },
    {
      "row": 326,
      "join_determined_over_ring": true
    },
    {
      "row": 327,
      "join_determined_over_ring": true
    },
    {
      "row": 328,
      "join_determined_over_ring": true
    },
    {
      "row": 329,
      "join_determined_over_ring": true
    },
    {
      "row": 330,
      "join_determined_over_ring": true
    },
    {
      "row": 331,
      "join_determined_over_ring": true
    },
    {
      "row": 332,
      "join_determined_over_ring": true
    },
    {
      "row": 333,
      "join_determined_over_ring": true
    },
    {
      "row": 334,
      "join_determined_over_ring": true
    },
    {
      "row": 335,
      "join_determined_over_ring": true
    },
    {
      "row": 336,
      "join_determined_over_ring": true
    },
    {
      "row": 337,
      "join_determined_over_ring": true
    },
    {
      "row": 338,
      "join_determined_over_ring": true
    },
    {
      "row": 339,
      "join_determined_over_ring": true
    },
    {
      "row": 340,
      "join_determined_over_ring": true
    },
    {
      "row": 341,
      "join_determined_over_ring": true
    },
    {
      "row": 342,
      "join_determined_over_ring": true
    },
    {
      "row": 343,
      "join_determined_over_ring": true
    },
    {
      "row": 344,
      "join_determined_over_ring": true
    },
    {
      "row": 345,
      "join_determined_over_ring": true
    },
    {
      "row": 346,
      "join_determined_over_ring": true
    },
    {
      "row": 347,
      "join_determined_over_ring": true
    },
    {
      "row": 348,
      "join_determined_over_ring": true
    },
    {
      "row": 349,
      "join_determined_over_ring": true
    },
    {
      "row": 350,
      "join_determined_over_ring": true
    },
    {
      "row": 351,
      "join_determined_over_ring": true
    },
    {
      "row": 352,
      "join_determined_over_ring": true
    },
    {
      "row": 353,
      "join_determined_over_ring": true
    },
    {
      "row": 354,
      "join_determined_over_ring": true
    },
    {
      "row": 356,
      "join_determined_over_ring": true
    },
    {
      "row": 357,
      "join_determined_over_ring": true
    },
    {
      "row": 358,
      "join_determined_over_ring": true
    },
    {
      "row": 359,
      "join_determined_over_ring": true
    },
    {
      "row": 360,
      "join_determined_over_ring": true
    },
    {
      "row": 361,
      "join_determined_over_ring": true
    },
    {
      "row": 362,
      "join_determined_over_ring": true
    },
    {
      "row": 363,
      "join_determined_over_ring": true
    },
    {
      "row": 364,
      "join_determined_over_ring": true
    },
    {
      "row": 365,
      "join_determined_over_ring": true
    },
    {
      "row": 366,
      "join_determined_over_ring": true
    },
    {
      "row": 367,
      "join_determined_over_ring": true
    },
    {
      "row": 368,
      "join_determined_over_ring": true
    },
    {
      "row": 369,
      "join_determined_over_ring": true
    },
    {
      "row": 370,
      "join_determined_over_ring": true
    },
    {
      "row": 371,
      "join_determined_over_ring": true
    },
    {
      "row": 372,
      "join_determined_over_ring": true
    },
    {
      "row": 373,
      "join_determined_over_ring": true
    },
    {
      "row": 374,
      "join_determined_over_ring": true
    },
    {
      "row": 375,
      "join_determined_over_ring": true
    },
    {
      "row": 376,
      "join_determined_over_ring": true
    },
    {
      "row": 377,
      "join_determined_over_ring": true
    },
    {
      "row": 378,
      "join_determined_over_ring": true
    },
    {
      "row": 379,
      "join_determined_over_ring": true
    },
    {
      "row": 380,
      "join_determined_over_ring": true
    },
    {
      "row": 381,
      "join_determined_over_ring": true
    },
    {
      "row": 382,
      "join_determined_over_ring": true
    },
    {
      "row": 383,
      "join_determined_over_ring": true
    },
    {
      "row": 384,
      "join_determined_over_ring": true
    },
    {
      "row": 385,
      "join_determined_over_ring": true
    },
    {
      "row": 386,
      "join_determined_over_ring": true
    },
    {
      "row": 387,
      "join_determined_over_ring": true
    },
    {
      "row": 388,
      "join_determined_over_ring": true
    },
    {
      "row": 389,
      "join_determined_over_ring": true
    },
    {
      "row": 390,
      "join_determined_over_ring": true
    },
    {
      "row": 391,
      "join_determined_over_ring": true
    },
    {
      "row": 392,
      "join_determined_over_ring": true
    },
    {
      "row": 393,
      "join_determined_over_ring": true
    },
    {
      "row": 394,
      "join_determined_over_ring": true
    },
    {
      "row": 395,
      "join_determined_over_ring": true
    },
    {
      "row": 396,
      "join_determined_over_ring": true
    },
    {
      "row": 397,
      "join_determined_over_ring": true
    },
    {
      "row": 398,
      "join_determined_over_ring": true
    },
    {
      "row": 399,
      "join_determined_over_ring": true
    },
    {
      "row": 400,
      "join_determined_over_ring": true
    },
    {
      "row": 401,
      "join_determined_over_ring": true
    },
    {
      "row": 402,
      "join_determined_over_ring": true
    },
    {
      "row": 403,
      "join_determined_over_ring": true
    },
    {
      "row": 404,
      "join_determined_over_ring": true
    },
    {
      "row": 405,
      "join_determined_over_ring": true
    },
    {
      "row": 406,
      "join_determined_over_ring": true
    },
    {
      "row": 407,
      "join_determined_over_ring": true
    },
    {
      "row": 408,
      "join_determined_over_ring": true
    },
    {
      "row": 409,
      "join_determined_over_ring": true
    },
    {
      "row": 410,
      "join_determined_over_ring": true
    }
  ],
  "monotonicity_checks": [
    {
      "row": 205,
      "closed_set_inclusion": true
    },
    {
      "row": 213,
      "closed_set_inclusion": true
    }
  ],
  "ambient_transport_checks": [],
  "exact_identity": "PASS",
  "lemmas_verified": 72,
  "certificate_sha256": "35a99d35a922d574010ec8764d51b2622e2870a2aa653316a8c7ded249db5ab2",
  "checker_sha256": "928fa3b5781e83007de8b9b5f3e33798894c6128101215de7c3aa98048f5297f",
  "dependency_sha256": {
    "stackcheck.py": "b4487614c90f9a7fbcbd89b4140c77d32966b045b109507e8deb320f96dad0d4",
    "ring_lattice.py": "fc751baf6ee61e143e1595910aab9e6d8b3a80ee8803c62f7fe00a2fb503423e"
  },
  "seconds": 7.856
}


==> anc/receipts/all-groups-original-format-tomar-fast.log <==
configuration: 48 vertices, relation rank 81, 43 extra forms
PASS: H(X,Y) <= 13403682747737537627/20659494620137449972*H(0X+1Y) + 43941185304198097117/61978483860412349916*H(1X+0Y) + 58179499256528512883/123956967720824699832*H(1X+1Y)
constant C = 226483966351349932879/123956967720824699832 = 1.827117672493
wall 8.2s (fast closure wrapper around the unmodified checker)


==> anc/receipts/all-groups-original-format-tomar-unmodified.json <==
{
  "verdict": "PASS",
  "checker": "unmodified check630.py",
  "checker_sha256": "a9fc801318ed263a6a75c877370e1753f6c7b8594536aa4fab8eea088dee6a97",
  "certificate": "certificates/all-groups-original-format.json",
  "source_certificate_sha256": "230d5490eb6cea1a4894255c9b39e91eb10061d61653b7229a88782fc8b31a6a",
  "public_certificate_sha256": "35a99d35a922d574010ec8764d51b2622e2870a2aa653316a8c7ded249db5ab2",
  "mathematical_fields_identical": true,
  "constant": "226483966351349932879/123956967720824699832",
  "lambda_": {
    "1,0": "43941185304198097117/61978483860412349916",
    "0,1": "13403682747737537627/20659494620137449972",
    "1,1": "58179499256528512883/123956967720824699832"
  },
  "log": "all-groups-original-format-tomar-unmodified.log",
  "log_sha256": "cee52897c716da1e5ca6936c6a7faec544baca3a3f15e46a20579bcd4bf1d0cd",
  "contemporaneous_source_receipt_sha256": "200cc6e7ddfd51a6ec7811063a89bf4ec950ff847ee5066ced7d66e2fbc18bf1",
  "completed_at_utc": "2026-10-27T18:26:46Z",
  "exit_code": 0,
  "recorded_elapsed_seconds": 1393.44,
  "adaptations": "Removed internal provenance note; JSON formatting only."
}


==> anc/receipts/all-groups-original-format-tomar-unmodified.log <==
Tue Oct 27 18:03:32 UTC 2026
configuration: 48 vertices, relation rank 81, 43 extra forms
PASS: H(X,Y) <= 13403682747737537627/20659494620137449972*H(0X+1Y) + 43941185304198097117/61978483860412349916*H(1X+0Y) + 58179499256528512883/123956967720824699832*H(1X+1Y)
constant C = 226483966351349932879/123956967720824699832 = 1.827117672493
real 1393.44
user 1245.33
sys 11.48
exit 0
Tue Oct 27 18:26:46 UTC 2026


==> anc/receipts/all-groups-tomar-extended.json <==
{
  "verdict": "PASS",
  "certificate": "all-groups",
  "constant": "10304335425987192362/5641833174538280329",
  "certificate_sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1",
  "checker": "check630_extended.py",
  "checker_sha256": "b65ffb1539f44bffb7cedf3ef15b4a04489d4e7949c86530a310fe2bda6c8539",
  "dependency_sha256": {
    "check630.py": "a9fc801318ed263a6a75c877370e1753f6c7b8594536aa4fab8eea088dee6a97",
    "check630_fast.py": "52ce6f42d34dfda4ee45cceb0c887fee122f6cc873c9efb9b547ea9a460a7f07"
  },
  "log": "all-groups-tomar-extended.log",
  "log_sha256": "a6155127543f39cd01306524cc43f73dcec630e64fde291aa71ba7d7b4b0a7a2",
  "exit_code": 0
}


==> anc/receipts/all-groups-tomar-extended.log <==
configuration: 42 vertices, relation rank 71, 85 extra forms
PASS: H(X,Y) <= 29267304885161681931/45134665396306242632*H(0X+1Y) + 31837334702369419045/45134665396306242632*H(1X+0Y) + 2666255477545804740/5641833174538280329*H(1X+1Y)
constant C = 10304335425987192362/5641833174538280329 = 1.826416185521
wall 19.971s (Tomar row/lemma replay; explicit prefix-checked ambient extensions)


==> anc/receipts/current-library.json <==
{
  "verdict": "PASS",
  "source": "Tomar version 3 c3b_torsionfree.json",
  "source_sha256": "2f5536517aa1b928229bc88b4cf3fcdc19e09a591aa0dcaadb9bb4b0e24de614",
  "certificates": [
    {
      "certificate": "record.json",
      "certificate_sha256": "12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70",
      "original_72_lemma_library_is_unchanged_subset": true,
      "entire_library_identical": true,
      "additional_fully_proved_lemmas": [],
      "first_43_root_forms_identical": true,
      "initial_three_steps_identical": true
    },
    {
      "certificate": "all-groups.json",
      "certificate_sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1",
      "original_72_lemma_library_is_unchanged_subset": true,
      "entire_library_identical": false,
      "additional_fully_proved_lemmas": [
        "dfz109_R1_4",
        "dfz109_R1_5",
        "dfz109_R1_6",
        "dfz109_R1_7",
        "dfz109_R1_8"
      ],
      "first_43_root_forms_identical": true,
      "initial_three_steps_identical": true
    },
    {
      "certificate": "record-original-format.json",
      "certificate_sha256": "880e9cdf0155ed12f514589ac94901b165e352866af28a8fa60cda41e390aa7a",
      "original_72_lemma_library_is_unchanged_subset": true,
      "entire_library_identical": true,
      "additional_fully_proved_lemmas": [],
      "first_43_root_forms_identical": true,
      "initial_three_steps_identical": true
    },
    {
      "certificate": "all-groups-original-format.json",
      "certificate_sha256": "35a99d35a922d574010ec8764d51b2622e2870a2aa653316a8c7ded249db5ab2",
      "original_72_lemma_library_is_unchanged_subset": true,
      "entire_library_identical": true,
      "additional_fully_proved_lemmas": [],
      "first_43_root_forms_identical": true,
      "initial_three_steps_identical": true
    }
  ]
}


==> anc/receipts/derived-library-negative-controls.json <==
{
  "verdict": "PASS",
  "certificate_sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1",
  "checker_sha256": "b4487614c90f9a7fbcbd89b4140c77d32966b045b109507e8deb320f96dad0d4",
  "controls": [
    {
      "lemma": "dfz109_R1_4",
      "control": "derived_lemma_coefficient_changed",
      "verdict": "REJECTED",
      "reason": "lemma proof identity fails: dfz109_R1_4",
      "coefficient": "ab",
      "delta": "1"
    },
    {
      "lemma": "dfz109_R1_5",
      "control": "derived_lemma_coefficient_changed",
      "verdict": "REJECTED",
      "reason": "lemma proof identity fails: dfz109_R1_5",
      "coefficient": "ab",
      "delta": "1"
    },
    {
      "lemma": "dfz109_R1_6",
      "control": "derived_lemma_coefficient_changed",
      "verdict": "REJECTED",
      "reason": "lemma proof identity fails: dfz109_R1_6",
      "coefficient": "ab",
      "delta": "1"
    },
    {
      "lemma": "dfz109_R1_7",
      "control": "derived_lemma_coefficient_changed",
      "verdict": "REJECTED",
      "reason": "lemma proof identity fails: dfz109_R1_7",
      "coefficient": "ab",
      "delta": "1"
    },
    {
      "lemma": "dfz109_R1_8",
      "control": "derived_lemma_coefficient_changed",
      "verdict": "REJECTED",
      "reason": "lemma proof identity fails: dfz109_R1_8",
      "coefficient": "ab",
      "delta": "1"
    }
  ]
}


==> anc/receipts/equal-law-positive-control.json <==
{
  "verdict": "PASS",
  "control": "duplicate_valid_equal_law_entry",
  "expected": "a redundant valid equality is accepted",
  "source_certificate": "all-groups.json",
  "source_sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1",
  "constant": "10304335425987192362/5641833174538280329"
}


==> anc/receipts/extended-wrapper-negative-controls.json <==
{
  "verdict": "PASS",
  "controls": [
    {
      "certificate": "record",
      "certificate_sha256": "12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70",
      "control": "ambient_equal_law_source_outside_U",
      "exit_code": 1,
      "verdict": "REJECTED",
      "output": "configuration: 42 vertices, relation rank 71, 78 extra forms\nFAIL: ambient equal-law source outside source coordinates\n"
    },
    {
      "certificate": "record",
      "certificate_sha256": "12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70",
      "control": "literal_copied_form_image_changed",
      "exit_code": 1,
      "verdict": "REJECTED",
      "output": "configuration: 42 vertices, relation rank 71, 78 extra forms\nFAIL: literal copied ambient image is not listed\n"
    },
    {
      "certificate": "all-groups",
      "certificate_sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1",
      "control": "ambient_equal_law_source_outside_U",
      "exit_code": 1,
      "verdict": "REJECTED",
      "output": "configuration: 42 vertices, relation rank 71, 85 extra forms\nFAIL: ambient equal-law source outside source coordinates\n"
    },
    {
      "certificate": "all-groups",
      "certificate_sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1",
      "control": "literal_copied_form_image_changed",
      "exit_code": 1,
      "verdict": "REJECTED",
      "output": "configuration: 42 vertices, relation rank 71, 85 extra forms\nFAIL: literal copied ambient image is not listed\n"
    }
  ],
  "checker_sha256": "b65ffb1539f44bffb7cedf3ef15b4a04489d4e7949c86530a310fe2bda6c8539",
  "dependency_sha256": {
    "check630.py": "a9fc801318ed263a6a75c877370e1753f6c7b8594536aa4fab8eea088dee6a97",
    "check630_fast.py": "52ce6f42d34dfda4ee45cceb0c887fee122f6cc873c9efb9b547ea9a460a7f07"
  }
}


==> anc/receipts/negative-controls.json <==
{
  "verdict": "PASS",
  "certificates": [
    {
      "verdict": "PASS",
      "controls": [
        {
          "control": "copy_multiplier_changed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 3 classes: ['1/500000', '-1/1000000', '-1/1000000']"
        },
        {
          "control": "copy_sign_reversed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 3 classes: ['225003946614229144/114631769327023765', '-112501973307114572/114631769327023765', '-112501973307114572/114631769327023765']"
        },
        {
          "control": "negative_Shannon_multiplier",
          "verdict": "REJECTED",
          "reason": "negative inequality multiplier: sub"
        },
        {
          "control": "equal_law_constraints_removed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 260 classes: ['-112782667977515783/229263538654047530', '113279556794876333/229263538654047530', '71170810216373181/229263538654047530', '-10699295360552602/114631769327023765', '-37280328639"
        },
        {
          "control": "target_weight_changed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 1 classes: ['-1/1000000000']"
        },
        {
          "control": "glue_reading_removed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 26 classes: ['-541785182665749/229263538654047530', '541785182665749/114631769327023765', '-541785182665749/114631769327023765', '541785182665749/114631769327023765', '1625355547997247/114631"
        },
        {
          "control": "negative_lemma_multiplier",
          "verdict": "REJECTED",
          "reason": "negative inequality multiplier: lemma"
        },
        {
          "control": "lemma_coefficient_changed",
          "verdict": "REJECTED",
          "reason": "lemma proof identity fails: dfz7"
        },
        {
          "control": "ambient_source_coefficient_changed",
          "verdict": "REJECTED",
          "reason": "literal ambient image is not listed"
        },
        {
          "control": "ambient_equal_law_source_outside_U",
          "verdict": "REJECTED",
          "reason": "ambient equal-law form outside source coordinates"
        },
        {
          "control": "literal_copied_form_image_changed",
          "verdict": "REJECTED",
          "reason": "literal ambient image is not listed"
        }
      ],
      "certificate": "record",
      "sha256": "12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70"
    },
    {
      "verdict": "PASS",
      "controls": [
        {
          "control": "copy_multiplier_changed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 3 classes: ['1/500000', '-1/1000000', '-1/1000000']"
        },
        {
          "control": "copy_sign_reversed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 3 classes: ['11122902941534146260/5641833174538280329', '-5561451470767073130/5641833174538280329', '-5561451470767073130/5641833174538280329']"
        },
        {
          "control": "negative_Shannon_multiplier",
          "verdict": "REJECTED",
          "reason": "negative inequality multiplier: sub"
        },
        {
          "control": "equal_law_constraints_removed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 279 classes: ['-2771176515799246944/5641833174538280329', '44514065965126855543/90269330792612485264', '27898471219280917203/90269330792612485264', '-8093048074499984433/90269330792612485264'"
        },
        {
          "control": "target_weight_changed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 1 classes: ['-1/1000000000']"
        },
        {
          "control": "glue_reading_removed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 97 classes: ['-564851375736023/22567332698153121316', '4772081762170897/45134665396306242632', '-4772081762170897/45134665396306242632', '54621952497668657/90269330792612485264', '-5236254699"
        },
        {
          "control": "negative_lemma_multiplier",
          "verdict": "REJECTED",
          "reason": "negative inequality multiplier: lemma"
        },
        {
          "control": "lemma_coefficient_changed",
          "verdict": "REJECTED",
          "reason": "lemma proof identity fails: dfz7"
        },
        {
          "control": "ambient_source_coefficient_changed",
          "verdict": "REJECTED",
          "reason": "literal ambient image is not listed"
        },
        {
          "control": "ambient_equal_law_source_outside_U",
          "verdict": "REJECTED",
          "reason": "ambient equal-law form outside source coordinates"
        },
        {
          "control": "literal_copied_form_image_changed",
          "verdict": "REJECTED",
          "reason": "literal ambient image is not listed"
        }
      ],
      "certificate": "all-groups",
      "sha256": "798485494f517e1ec7cbf8916cbbf046fdcf233d705dfc92dcf2c0fff07e03f1"
    },
    {
      "certificate": "standard",
      "sha256": "f0cc88a42829a4fd515dcad2bfecd9bc5c586339b9386c11199115f241218fe3",
      "controls": [
        {
          "control": "copy_multiplier_changed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 3 classes: ['1/500000', '-1/1000000', '-1/1000000']"
        },
        {
          "control": "copy_sign_reversed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 3 classes: ['32/503', '-16/503', '-16/503']"
        },
        {
          "control": "negative_Shannon_multiplier",
          "verdict": "REJECTED",
          "reason": "negative inequality multiplier: sub"
        },
        {
          "control": "equal_law_constraints_removed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 225 classes: ['-10/503', '194/1509', '28/1509', '-10/503', '4/503', '-10/503']"
        },
        {
          "control": "target_weight_changed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 1 classes: ['-1/1000000000']"
        },
        {
          "control": "glue_reading_removed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 10 classes: ['32/1509', '-32/1509', '32/1509', '32/1509', '32/1509', '-32/1509']"
        }
      ]
    },
    {
      "certificate": "standard-five-page",
      "sha256": "209f5044bc7c745d3c89e6a3ca0979d48bbacf0fc2dcab1554662ed6b79e9654",
      "controls": [
        {
          "control": "copy_multiplier_changed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 3 classes: ['1/500000', '-1/1000000', '-1/1000000']"
        },
        {
          "control": "copy_sign_reversed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 3 classes: ['16/83', '-8/83', '-8/83']"
        },
        {
          "control": "negative_Shannon_multiplier",
          "verdict": "REJECTED",
          "reason": "negative inequality multiplier: sub"
        },
        {
          "control": "equal_law_constraints_removed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 68 classes: ['-3/83', '8/83', '5/83', '-5/83', '5/83', '5/83']"
        },
        {
          "control": "target_weight_changed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 1 classes: ['-1/1000000000']"
        },
        {
          "control": "glue_reading_removed",
          "verdict": "REJECTED",
          "reason": "entropy identity residual on 8 classes: ['3/83', '3/83', '3/83', '3/83', '-3/83', '-3/83']"
        }
      ]
    }
  ],
  "total_rejected": 34
}


==> anc/receipts/record-exact.json <==
{
  "verdict": "PASS",
  "constant": "209357544569848128/114631769327023765",
  "lambda_": {
    "1,0": "80908638342740092/114631769327023765",
    "0,1": "74518340847137328/114631769327023765",
    "1,1": "53930565379970708/114631769327023765"
  },
  "vertices": 42,
  "relation_rank": 71,
  "copy_steps": 9,
  "extra_forms": 78,
  "eqlaw": 167,
  "rows": {
    "ci": 9,
    "sub": 519,
    "lemma": 12
  },
  "lemmas": 72,
  "closed_sets": 687,
  "cpu_s": 2.566162,
  "schema_mode": "Tomar+E1",
  "E1_entries": 32,
  "E1_generators": 71,
  "E1_fixed_generators": 41,
  "enriched_glue_steps": 0,
  "peak_rss_bytes": 26034176,
  "certificate_sha256": "12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70"
}


==> anc/receipts/record-group.json <==
{
  "verdict": "PASS",
  "arithmetic": "exact integers and fractions.Fraction; no modular rank inference",
  "audit_mode": "strict closure equality",
  "ring": "Z[1/2]",
  "inverted_primes": [
    2
  ],
  "constant": "209357544569848128/114631769327023765",
  "vertices": 42,
  "relation_rank": 71,
  "steps": [
    {
      "step": 0,
      "conditioning_forms": 1,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 1,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 2,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 3,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 4,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 5,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 6,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 7,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 8,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    }
  ],
  "distinct_queries": 1647,
  "strict_queries": 1647,
  "closure_differences": 0,
  "differences": [],
  "all_query_closure_differences": 0,
  "all_query_differences": [],
  "submodularity_rows_checked": 0,
  "monotonicity_rows_checked": 0,
  "row_failures": 0,
  "submodularity_checks": [],
  "monotonicity_checks": [],
  "ambient_transport_checks": [
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    }
  ],
  "exact_identity": "PASS",
  "lemmas_verified": 72,
  "certificate_sha256": "12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70",
  "checker_sha256": "928fa3b5781e83007de8b9b5f3e33798894c6128101215de7c3aa98048f5297f",
  "dependency_sha256": {
    "stackcheck.py": "b4487614c90f9a7fbcbd89b4140c77d32966b045b109507e8deb320f96dad0d4",
    "ring_lattice.py": "fc751baf6ee61e143e1595910aab9e6d8b3a80ee8803c62f7fe00a2fb503423e"
  },
  "seconds": 10.088
}


==> anc/receipts/record-integral-control.json <==
{
  "verdict": "DOMAIN_NOT_VERIFIED",
  "arithmetic": "exact integers and fractions.Fraction; no modular rank inference",
  "audit_mode": "strict closure equality",
  "ring": "Z",
  "inverted_primes": [],
  "constant": "209357544569848128/114631769327023765",
  "vertices": 42,
  "relation_rank": 71,
  "steps": [
    {
      "step": 0,
      "conditioning_forms": 1,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 1,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 2,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 3,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 4,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 5,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 6,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 7,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 8,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    }
  ],
  "distinct_queries": 1647,
  "strict_queries": 1647,
  "closure_differences": 9,
  "differences": [
    {
      "label": "row 196 sub",
      "only_rational": 12,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          20
        ],
        [
          "amb",
          40
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "label": "row 196 sub",
      "only_rational": 31,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          20
        ],
        [
          "amb",
          40
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "label": "row 214 lemma",
      "only_rational": 16,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          13
        ],
        [
          "amb",
          14
        ]
      ]
    },
    {
      "label": "row 214 lemma",
      "only_rational": 13,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          12
        ],
        [
          "amb",
          13
        ]
      ]
    }
  ],
  "all_query_closure_differences": 9,
  "all_query_differences": [
    {
      "label": "row 196 sub",
      "only_rational": 12,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          20
        ],
        [
          "amb",
          40
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "label": "row 196 sub",
      "only_rational": 31,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          20
        ],
        [
          "amb",
          40
        ],
        [
          1,
          [
            1,
            1
          ]
        ],
        [
          2,
          [
            1,
            1
          ]
        ]
      ]
    },
    {
      "label": "row 214 lemma",
      "only_rational": 16,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          13
        ],
        [
          "amb",
          14
        ]
      ]
    },
    {
      "label": "row 214 lemma",
      "only_rational": 13,
      "only_ring": 0,
      "generators": [
        [
          "amb",
          12
        ],
        [
          "amb",
          13
        ]
      ]
    }
  ],
  "submodularity_rows_checked": 0,
  "monotonicity_rows_checked": 0,
  "row_failures": 0,
  "submodularity_checks": [],
  "monotonicity_checks": [],
  "ambient_transport_checks": [
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 8,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 7,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 5,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "copied",
      "verdict": "PASS"
    },
    {
      "step": 6,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    },
    {
      "step": 3,
      "kind": "fixed",
      "verdict": "PASS"
    }
  ],
  "exact_identity": "PASS",
  "lemmas_verified": 72,
  "certificate_sha256": "12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70",
  "checker_sha256": "928fa3b5781e83007de8b9b5f3e33798894c6128101215de7c3aa98048f5297f",
  "dependency_sha256": {
    "stackcheck.py": "b4487614c90f9a7fbcbd89b4140c77d32966b045b109507e8deb320f96dad0d4",
    "ring_lattice.py": "fc751baf6ee61e143e1595910aab9e6d8b3a80ee8803c62f7fe00a2fb503423e"
  },
  "seconds": 6.336
}


==> anc/receipts/record-negative-controls.json <==
{
  "verdict": "PASS",
  "controls": [
    {
      "control": "copy_multiplier_changed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 3 classes: ['1/500000', '-1/1000000', '-1/1000000']"
    },
    {
      "control": "copy_sign_reversed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 3 classes: ['225003946614229144/114631769327023765', '-112501973307114572/114631769327023765', '-112501973307114572/114631769327023765']"
    },
    {
      "control": "negative_Shannon_multiplier",
      "verdict": "REJECTED",
      "reason": "negative inequality multiplier: sub"
    },
    {
      "control": "equal_law_constraints_removed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 260 classes: ['-112782667977515783/229263538654047530', '113279556794876333/229263538654047530', '71170810216373181/229263538654047530', '-10699295360552602/114631769327023765', '-37280328639"
    },
    {
      "control": "target_weight_changed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 1 classes: ['-1/1000000000']"
    },
    {
      "control": "glue_reading_removed",
      "verdict": "REJECTED",
      "reason": "entropy identity residual on 26 classes: ['-541785182665749/229263538654047530', '541785182665749/114631769327023765', '-541785182665749/114631769327023765', '541785182665749/114631769327023765', '1625355547997247/114631"
    },
    {
      "control": "negative_lemma_multiplier",
      "verdict": "REJECTED",
      "reason": "negative inequality multiplier: lemma"
    },
    {
      "control": "lemma_coefficient_changed",
      "verdict": "REJECTED",
      "reason": "lemma proof identity fails: dfz7"
    },
    {
      "control": "ambient_source_coefficient_changed",
      "verdict": "REJECTED",
      "reason": "literal ambient image is not listed"
    },
    {
      "control": "ambient_equal_law_source_outside_U",
      "verdict": "REJECTED",
      "reason": "ambient equal-law form outside source coordinates"
    },
    {
      "control": "literal_copied_form_image_changed",
      "verdict": "REJECTED",
      "reason": "literal ambient image is not listed"
    }
  ],
  "certificate": "record",
  "sha256": "12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70"
}


==> anc/receipts/record-original-format-exact.json <==
{"E1_entries": 0, "E1_fixed_generators": 0, "E1_generators": 0, "certificate_sha256": "880e9cdf0155ed12f514589ac94901b165e352866af28a8fa60cda41e390aa7a", "closed_sets": 501, "constant": "2858285574867171691166/1564370986493012722265", "copy_steps": 9, "cpu_s": 3.271389, "enriched_glue_steps": 0, "eqlaw": 83, "extra_forms": 43, "lambda_": {"0,1": "405445584793559427535/625748394597205088906", "1,0": "1107719315420260888059/1564370986493012722265", "1,1": "1473904594926024468539/3128741972986025444530"}, "lemmas": 72, "peak_rss_bytes": 29261824, "relation_rank": 71, "rows": {"ci": 9, "lemma": 19, "mono": 2, "sub": 373}, "schema_mode": "Tomar", "verdict": "PASS", "vertices": 42}


==> anc/receipts/record-original-format-group.json <==
{
  "verdict": "PASS",
  "arithmetic": "exact integers and fractions.Fraction; no modular rank inference",
  "audit_mode": "strict closure equality",
  "ring": "Z[1/2]",
  "inverted_primes": [
    2
  ],
  "constant": "2858285574867171691166/1564370986493012722265",
  "vertices": 42,
  "relation_rank": 71,
  "steps": [
    {
      "step": 0,
      "conditioning_forms": 1,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 1,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 2,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 3,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 4,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 5,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 6,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 7,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 8,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    }
  ],
  "distinct_queries": 1182,
  "strict_queries": 1182,
  "closure_differences": 0,
  "differences": [],
  "all_query_closure_differences": 0,
  "all_query_differences": [],
  "submodularity_rows_checked": 0,
  "monotonicity_rows_checked": 0,
  "row_failures": 0,
  "submodularity_checks": [],
  "monotonicity_checks": [],
  "ambient_transport_checks": [],
  "exact_identity": "PASS",
  "lemmas_verified": 72,
  "certificate_sha256": "880e9cdf0155ed12f514589ac94901b165e352866af28a8fa60cda41e390aa7a",
  "checker_sha256": "928fa3b5781e83007de8b9b5f3e33798894c6128101215de7c3aa98048f5297f",
  "dependency_sha256": {
    "stackcheck.py": "b4487614c90f9a7fbcbd89b4140c77d32966b045b109507e8deb320f96dad0d4",
    "ring_lattice.py": "fc751baf6ee61e143e1595910aab9e6d8b3a80ee8803c62f7fe00a2fb503423e"
  },
  "seconds": 8.388
}


==> anc/receipts/record-original-format-tomar-fast.log <==
configuration: 42 vertices, relation rank 71, 43 extra forms
PASS: H(X,Y) <= 405445584793559427535/625748394597205088906*H(0X+1Y) + 1107719315420260888059/1564370986493012722265*H(1X+0Y) + 1473904594926024468539/3128741972986025444530*H(1X+1Y)
constant C = 2858285574867171691166/1564370986493012722265 = 1.827114923216
wall 6.7s (fast closure wrapper around the unmodified checker)


==> anc/receipts/record-original-format-tomar-unmodified.json <==
{
  "verdict": "PASS",
  "checker": "unmodified check630.py",
  "checker_sha256": "a9fc801318ed263a6a75c877370e1753f6c7b8594536aa4fab8eea088dee6a97",
  "certificate": "certificates/record-original-format.json",
  "source_certificate_sha256": "cfda623d0853c8f52a506d24d6c46e753827f700bf7e0f7bfd3f81e301b497f5",
  "public_certificate_sha256": "880e9cdf0155ed12f514589ac94901b165e352866af28a8fa60cda41e390aa7a",
  "mathematical_fields_identical": true,
  "constant": "2858285574867171691166/1564370986493012722265",
  "lambda_": {
    "1,0": "1107719315420260888059/1564370986493012722265",
    "0,1": "405445584793559427535/625748394597205088906",
    "1,1": "1473904594926024468539/3128741972986025444530"
  },
  "log": "record-original-format-tomar-unmodified.log",
  "log_sha256": "f8055f009ff3828e0ad5e64c57501449c7b46b6f429cd5a565fb30d6a61bff2d",
  "contemporaneous_source_receipt_sha256": "3cd420f6744d39ba6ddf7c39a3f587e6144b6185da0b4ca334109652dead1036",
  "completed_at_utc": "2026-10-27T18:03:21Z",
  "exit_code": 0,
  "recorded_elapsed_seconds": 947.06,
  "adaptations": "Removed internal provenance note; JSON formatting only."
}


==> anc/receipts/record-original-format-tomar-unmodified.log <==
Tue Oct 27 17:47:34 UTC 2026
configuration: 42 vertices, relation rank 71, 43 extra forms
PASS: H(X,Y) <= 405445584793559427535/625748394597205088906*H(0X+1Y) + 1107719315420260888059/1564370986493012722265*H(1X+0Y) + 1473904594926024468539/3128741972986025444530*H(1X+1Y)
constant C = 2858285574867171691166/1564370986493012722265 = 1.827114923216
real 947.06
user 828.28
sys 5.33
exit 0
Tue Oct 27 18:03:21 UTC 2026


==> anc/receipts/record-tomar-extended.json <==
{
  "verdict": "PASS",
  "certificate": "record",
  "constant": "209357544569848128/114631769327023765",
  "certificate_sha256": "12e2e356274bad4e044c1558908671cc7c543707b82450f83c22ee7a88046a70",
  "checker": "check630_extended.py",
  "checker_sha256": "b65ffb1539f44bffb7cedf3ef15b4a04489d4e7949c86530a310fe2bda6c8539",
  "dependency_sha256": {
    "check630.py": "a9fc801318ed263a6a75c877370e1753f6c7b8594536aa4fab8eea088dee6a97",
    "check630_fast.py": "52ce6f42d34dfda4ee45cceb0c887fee122f6cc873c9efb9b547ea9a460a7f07"
  },
  "log": "record-tomar-extended.log",
  "log_sha256": "67f84afd28c9e40274ed7cf36b11ee621872b8fc8034f657b04637c2c6facf4f",
  "exit_code": 0
}


==> anc/receipts/record-tomar-extended.log <==
configuration: 42 vertices, relation rank 71, 78 extra forms
PASS: H(X,Y) <= 74518340847137328/114631769327023765*H(0X+1Y) + 80908638342740092/114631769327023765*H(1X+0Y) + 53930565379970708/114631769327023765*H(1X+1Y)
constant C = 209357544569848128/114631769327023765 = 1.826348365719
wall 17.852s (Tomar row/lemma replay; explicit prefix-checked ambient extensions)


==> anc/receipts/standard-five-page-exact.json <==
{"E1_entries": 0, "E1_generators": 0, "certificate_sha256": "209f5044bc7c745d3c89e6a3ca0979d48bbacf0fc2dcab1554662ed6b79e9654", "closed_sets": 201, "constant": "152/83", "copy_steps": 7, "cpu_s": 0.529737, "eqlaw": 59, "extra_forms": 0, "lambda_": {"0,1": "52/83", "1,0": "59/83", "1,1": "41/83"}, "lemmas": 0, "peak_rss_bytes": 26492928, "relation_rank": 46, "rows": {"ci": 8, "sub": 103}, "schema_mode": "Tomar", "verdict": "PASS", "vertices": 30}


==> anc/receipts/standard-five-page-group.json <==
{
  "verdict": "PASS",
  "arithmetic": "exact integers and fractions.Fraction; no modular rank inference",
  "audit_mode": "strict closure equality",
  "ring": "Z",
  "inverted_primes": [],
  "constant": "152/83",
  "vertices": 30,
  "relation_rank": 46,
  "steps": [
    {
      "step": 0,
      "conditioning_forms": 1,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 1,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 2,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 3,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 4,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 5,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 6,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    }
  ],
  "distinct_queries": 341,
  "strict_queries": 341,
  "closure_differences": 0,
  "differences": [],
  "all_query_closure_differences": 0,
  "all_query_differences": [],
  "submodularity_rows_checked": 0,
  "monotonicity_rows_checked": 0,
  "row_failures": 0,
  "submodularity_checks": [],
  "monotonicity_checks": [],
  "ambient_transport_checks": [],
  "exact_identity": "PASS",
  "lemmas_verified": 0,
  "certificate_sha256": "209f5044bc7c745d3c89e6a3ca0979d48bbacf0fc2dcab1554662ed6b79e9654",
  "checker_sha256": "928fa3b5781e83007de8b9b5f3e33798894c6128101215de7c3aa98048f5297f",
  "dependency_sha256": {
    "stackcheck.py": "b4487614c90f9a7fbcbd89b4140c77d32966b045b109507e8deb320f96dad0d4",
    "ring_lattice.py": "fc751baf6ee61e143e1595910aab9e6d8b3a80ee8803c62f7fe00a2fb503423e"
  },
  "seconds": 2.326
}


==> anc/receipts/standard-five-page-tomar.log <==
configuration: 30 vertices, relation rank 46, 0 extra forms
PASS: H(X,Y) <= 52/83*H(0X+1Y) + 59/83*H(1X+0Y) + 41/83*H(1X+1Y)
constant C = 152/83 = 1.831325301205
wall 1.5s (fast closure wrapper around the unmodified checker)


==> anc/receipts/standard-group.json <==
{
  "verdict": "PASS",
  "arithmetic": "exact integers and fractions.Fraction; no modular rank inference",
  "audit_mode": "strict closure equality",
  "ring": "Z",
  "inverted_primes": [],
  "constant": "2762/1509",
  "vertices": 108,
  "relation_rank": 177,
  "steps": [
    {
      "step": 0,
      "conditioning_forms": 1,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 1,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 2,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 3,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 4,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 5,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 6,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 7,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 8,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 9,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 10,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 11,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 12,
      "conditioning_forms": 4,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 13,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 14,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 15,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 16,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 17,
      "conditioning_forms": 2,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 18,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    },
    {
      "step": 19,
      "conditioning_forms": 3,
      "conditioning_closure_equal": true,
      "rational_relation_spaces_equal": true
    }
  ],
  "distinct_queries": 2420,
  "strict_queries": 2420,
  "closure_differences": 0,
  "differences": [],
  "all_query_closure_differences": 0,
  "all_query_differences": [],
  "submodularity_rows_checked": 0,
  "monotonicity_rows_checked": 0,
  "row_failures": 0,
  "submodularity_checks": [],
  "monotonicity_checks": [],
  "ambient_transport_checks": [],
  "exact_identity": "PASS",
  "lemmas_verified": 0,
  "certificate_sha256": "f0cc88a42829a4fd515dcad2bfecd9bc5c586339b9386c11199115f241218fe3",
  "checker_sha256": "928fa3b5781e83007de8b9b5f3e33798894c6128101215de7c3aa98048f5297f",
  "dependency_sha256": {
    "stackcheck.py": "b4487614c90f9a7fbcbd89b4140c77d32966b045b109507e8deb320f96dad0d4",
    "ring_lattice.py": "fc751baf6ee61e143e1595910aab9e6d8b3a80ee8803c62f7fe00a2fb503423e"
  },
  "seconds": 22.566
}


==> anc/receipts/standard-tomar.log <==
configuration: 108 vertices, relation rank 177, 0 extra forms
PASS: H(X,Y) <= 962/1509*H(0X+1Y) + 359/503*H(1X+0Y) + 241/503*H(1X+1Y)
constant C = 2762/1509 = 1.830351225977
wall 21.3s (fast closure wrapper around the unmodified checker)


==> anc/ring_lattice.py <==
"""Integer/localized-integer lattice closure for the accompanying certificates.
Adapted from the independent research audit for this paper. The lattice algorithm
uses gcd row operations; units are products of the explicitly permitted primes.
No finite-field calculation or external package is used here.
"""
from fractions import Fraction as Fr
from math import gcd
D = (1, -1)
def std_vec(v, s):
    return {2*v+c: Fr(a) for c,a in enumerate(s) if a}

def egcd(a, b):
    x0, y0, x1, y1 = 1, 0, 0, 1
    while b:
        q = a // b; a, b = b, a - q * b; x0, x1 = x1, x0 - q * x1; y0, y1 = y1, y0 - q * y1
    return a, x0, y0


def vp(a, p):
    a = abs(a); t = 0
    while a % p == 0: a //= p; t += 1
    return t


def pfactor(a, ps):
    """a: nonzero int, ps: tuple of primes -> (product of the prime powers of ps dividing a, remaining cofactor)"""
    a = abs(a); f = 1
    for q in ps:
        while a % q == 0: a //= q; f *= q
    return f, a


def pscale(v, ps, a, pivot):
    # Scale by the smallest permitted unit that clears the unit part of the
    # pivot denominator. Already divisible leading coefficients need no scale.
    # Multiplication by this unit preserves the localized module exactly.
    f, _ = pfactor(a, ps)
    leading = Fr(v.get(pivot, 0))
    assert leading.denominator == 1
    f //= gcd(f, abs(leading.numerator))
    if f == 1: return v
    return {k: x * f for k, x in v.items()}


class ZEch:
    """echelon basis of an integer lattice (rows = dict col->int); pivot of a row = its minimal column under `order`.
    p = None: Z-lattice.  p = prime: Z[1/p]-module (vectors are defined up to powers of p: a vector is scaled by p^t before it is divided by a pivot with p-part p^t)"""
    def __init__(self, order=None, p=None):
        self.rows = {}; self.order = order; self.p = p
    def key(self, c): return c if self.order is None else self.order(c)
    def copy(self):
        z = ZEch(self.order, self.p); z.rows = dict(self.rows); return z
    def contains(self, v):
        v = {c: x for c, x in v.items() if x}
        while v:
            c = min(v, key=self.key); r = self.rows.get(c)
            if r is None: return False
            if self.p: v = pscale(v, self.p, r[c], c)
            q, rem = divmod(v[c], r[c])
            if rem: return False
            for k, x in r.items():
                nv = v.get(k, 0) - q * x
                if nv: v[k] = nv
                else: v.pop(k, None)
        return True
    def add(self, v):
        v = {c: x for c, x in v.items() if x}; changed = False
        while v:
            c = min(v, key=self.key); r = self.rows.get(c)
            if r is None:
                if v[c] < 0: v = {k: -x for k, x in v.items()}
                self.rows[c] = v; return True
            a = r[c]
            if self.p: v = pscale(v, self.p, a, c)
            b = v[c]
            if b % a == 0:
                q = b // a
                for k, x in r.items():
                    nv = v.get(k, 0) - q * x
                    if nv: v[k] = nv
                    else: v.pop(k, None)
                continue
            g, x, y = egcd(a, b)
            new = {}
            for k in set(r) | set(v):
                t = x * r.get(k, 0) + y * v.get(k, 0)
                if t: new[k] = t
            nv = {}
            for k in set(r) | set(v):
                t = (a // g) * v.get(k, 0) - (b // g) * r.get(k, 0)
                if t: nv[k] = t
            if new[c] < 0: new = {k: -t for k, t in new.items()}
            self.rows[c] = new; v = nv
            changed = True
        return changed


def ivec(d):
    out = {}
    for c, x in d.items():
        x = Fr(x)
        assert x.denominator == 1
        if x: out[c] = int(x)
    return out


class ZConf:
    def __init__(self, slopes, p=None):
        self.R = [tuple(s) for s in slopes]; self.SL = self.R + [D]; self.n = 1; self.rel = []   # relation generators (dict col->int)
        self.extra = []; self._fast = None; self._key = None; self.p = p
    def vec(self, g):
        if g[0] == 'amb': return {c: int(x) for c, x in enumerate(self.extra[g[1]]) if x}
        return ivec(std_vec(g[1], g[2]))
    def ground(self): return [('std', v, s) for v in range(self.n) for s in self.SL] + [('amb', k) for k,f in enumerate(self.extra) if not any(f[2*self.n:])]
    # ---- structure of Z^(2n) / Rel_Z, fast path when the echelon (largest column first) has unit pivots
    def structure(self):
        key = (self.n, len(self.rel))
        if self._key == key: return self._fast
        E = ZEch(order=lambda c: -c, p=self.p)
        for r in self.rel: E.add(r)
        unit = all(pfactor(r[c], self.p or ())[1] == 1 for c, r in E.rows.items())
        if unit:
            piv = {}
            for c, r in E.rows.items():
                piv[c] = r if r[c] > 0 else {k: -x for k, x in r.items()}
            self._fast = dict(piv=piv, rank=len(E.rows))
        else: self._fast = dict(piv=None, E=E, rank=len(E.rows))
        self._key = key; return self._fast
    def pi(self, v, piv):
        v = dict(v)
        while True:
            c = max((k for k in v if k in piv), default=None)
            if c is None: return v
            a = piv[c][c]
            if self.p: v = pscale(v, self.p, a, c)
            f = v[c] // a
            assert f * a == v[c]
            for k, x in piv[c].items():
                nv = v.get(k, 0) - f * x
                if nv: v[k] = nv
                else: v.pop(k, None)
    def closure(self, gens):
        """Z-closure of a list of ground refs -> set of ground refs"""
        st = self.structure(); ground = self.ground()
        if st['piv'] is not None:
            piv = st['piv']; ck = (self.n, len(self.rel), len(self.extra))
            if getattr(self, '_imgk', None) != ck: self._imgs = {g: self.pi(self.vec(g), piv) for g in ground}; self._imgk = ck
            imgs = self._imgs; L = ZEch(p=self.p)
            for g in sorted(gens,key=repr): L.add(imgs[g])
            members = set()
            while True:
                for g in ground:
                    if g not in members and L.contains(imgs[g]): members.add(g)
                grew = False
                for v in range(self.n):
                    if ('std', v, D) in members:
                        for s in ((1, 0), (0, 1)):
                            if L.add(imgs[('std', v, s)]): grew = True
                if not grew: return members
        # generic path (slow): lattice generated by Rel_Z and the generators, original coordinates
        L = st['E'].copy(); L.order = st['E'].order
        for g in sorted(gens,key=repr): L.add(self.vec(g))
        members = set()
        while True:
            for g in ground:
                if g not in members and L.contains(self.vec(g)): members.add(g)
            grew = False
            for v in range(self.n):
                if ('std', v, D) in members:
                    for s in ((1, 0), (0, 1)):
                        if L.add(self.vec(('std', v, s))): grew = True
            if not grew: return members
    def attach(self, U, V):
        Vr = [('amb', a[1]) if a[0]=='amb' else ('std',a[0],tuple(a[1])) for a in V]
        cl = self.closure(Vr)
        keep = set(2 * u + c for u in U for c in (0, 1))
        order = lambda c: (1, c) if c in keep else (0, c)
        E = ZEch(order, p=self.p)
        for g in sorted(cl,key=repr): E.add(self.vec(g))
        for r in self.rel: E.add(r)
        alphas = [r for p, r in E.rows.items() if p in keep]
        for r in alphas: assert all(c in keep for c in r)
        newids = list(range(self.n, self.n + len(U))); self.n += len(U)
        for a in alphas:
            r = {}
            for k, u in enumerate(U):
                up = newids[k]
                for c in (0, 1):
                    x = a.get(2 * u + c, 0)
                    if x: r[2 * up + c] = r.get(2 * up + c, 0) + x; r[2 * u + c] = r.get(2 * u + c, 0) - x
            self.rel.append(r)
        return cl, alphas



==> anc/stackcheck.py <==
#!/usr/bin/env python3
"""Independent exact Tomar-schema verifier, 27 October 2026.

Only stdlib. No producer modules, external checker imports, numerical ranks or
fixed limits on vertices/steps/forms. Sparse Fraction elimination constructs the
copy relations by eliminating outside coordinates first (not a left-nullspace
calculation). Entropy flats are ground-set masks in the rational quotient.
This module checks rational closures and identities for difference-injective pairs.
Group-domain validation is supplied by verify_group.py; the manuscript supplies
the reduction to arbitrary pairs.
"""
import argparse
import gzip
import hashlib
import json
import resource
import sys
import time
from collections import Counter
from fractions import Fraction as Q
from pathlib import Path

if not __debug__:
    raise SystemExit('FAIL: run without -O (optimized Python is refused)')

X, Y, D = (1, 0), (0, 1), (1, -1)


class Invalid(ValueError):
    pass


class Capacity(Exception):
    """A resource stop is not a mathematical certificate rejection."""


def memory_guard():
    peak = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    if sys.platform != 'darwin':
        peak *= 1024
    if peak >= 240_000_000:
        raise Capacity('MEM300: peak RSS reached 240 MB safety threshold')
    return peak


def require(ok, message):
    if not ok:
        raise Invalid(message)


def integer(x):
    require(isinstance(x, int) and not isinstance(x, bool), 'expected integer')
    return x


def rational(x):
    require(isinstance(x, (int, str)) and not isinstance(x, bool), 'expected exact rational')
    return Q(x)


def slope(s):
    require(isinstance(s, (list, tuple)) and len(s) == 2, 'bad slope')
    a, b = map(integer, s)
    require(a != 0 or b != 0, 'zero slope')
    return a, b


def axpy(a, b, c):
    """a <- a + c*b, sparse and exactly rational."""
    for k, v in b.items():
        z = a.get(k, 0) + c * v
        if z:
            a[k] = z
        else:
            a.pop(k, None)


class Basis:
    def __init__(self, vectors=(), priority=None):
        self.rows = {}
        self.priority = priority or (lambda x: x)
        for v in vectors:
            self.insert(v)

    def reduce(self, v):
        z = dict(v)
        for p in sorted(self.rows, key=self.priority):
            if p in z:
                axpy(z, self.rows[p], -z[p])
        return z

    def insert(self, v):
        z = self.reduce(v)
        if not z:
            return False
        p = min(z, key=self.priority)
        c = z[p]
        self.rows[p] = {k: Q(v) / c for k, v in z.items()}
        return True

    def contains(self, v):
        return not self.reduce(v)


def coordinate_intersection(vectors, keep):
    """span(vectors) intersect forms supported on keep: eliminate outside first."""
    b = Basis(vectors, lambda k: (k in keep, k))
    return [r for p, r in b.rows.items() if p in keep]


def normal(v):
    if not v:
        return ()
    c = v[min(v)]
    return tuple(sorted((k, a / c) for k, a in v.items()))


class Geometry:
    def __init__(self, n, slopes, relations, extra=()):
        self.n, self.slopes = n, list(dict.fromkeys(slopes + [D]))
        self.relations = Basis(relations)
        self.refs, self.vectors, index = {}, [], {}
        self.cache = {}
        for v in range(n):
            for s in self.slopes:
                self._register((v, s), {2*v: Q(s[0]), 2*v+1: Q(s[1])}, index, True)
        for j, f in enumerate(extra):
            # Prefix geometries contain only forms supported on existing coordinates.
            if any(rational(a) for a in f[2*n:]):
                continue
            f = f[:2*n]
            self._register(('amb', j), {k: rational(a) for k, a in enumerate(f) if a}, index, False)
        self.xyd = [(self.refs[(v, X)], self.refs[(v, Y)], self.refs[(v, D)]) for v in range(n)]

    def _register(self, ref, vector, index, standard):
        vector = {k: v for k, v in vector.items() if v}
        key = normal(self.relations.reduce(vector))
        require(bool(key) or not standard, 'standard form vanishes')
        if not key:
            self.refs[ref] = None
            return
        if key not in index:
            index[key] = len(self.vectors)
            self.vectors.append(dict(key))
        self.refs[ref] = index[key]

    def ref(self, a):
        require(isinstance(a, (list, tuple)) and len(a) == 2, 'bad form reference')
        if a[0] == 'amb':
            key = ('amb', integer(a[1]))
        else:
            key = (integer(a[0]), slope(a[1]))
        require(key in self.refs and self.refs[key] is not None, 'unknown or zero referenced form')
        return self.refs[key]

    def close_ids(self, ids):
        memory_guard()
        seed = sum(1 << i for i in set(ids))
        if seed in self.cache:
            return self.cache[seed]
        b = Basis(self.vectors[i] for i in set(ids))
        pending = set(range(self.n))
        while True:
            changed = False
            for v in list(pending):
                x, y, d = self.xyd[v]
                if b.contains(self.vectors[d]):
                    pending.remove(v)
                    changed |= b.insert(self.vectors[x])
                    changed |= b.insert(self.vectors[y])
            if not changed:
                break
        mask = sum(1 << i for i, v in enumerate(self.vectors) if b.contains(v))
        self.cache[seed] = mask
        self.cache[mask] = mask
        return mask

    def close(self, refs):
        return self.close_ids([self.ref(a) for a in refs])

    def closed_vectors(self, refs):
        mask = self.close(refs)
        return [v for i, v in enumerate(self.vectors) if mask >> i & 1]


def geometry_members(geom, refs):
    mask = geom.close(refs)
    return {a for a,i in geom.refs.items() if i is None or (mask >> i) & 1}


def equal_law_image(cfg, entry, allow_e1=True):
    """Transport a tuple under the actual source/glue joint equal law.

    A source-supported ambient form can be fixed only when determined by
    the glue at that prefix AND its tau-difference is a prefix relation.
    Otherwise its literal coordinate-shift image must be explicitly listed.
    Ring counterparts of these checks are performed by verify_group.py.
    """
    t = integer(entry['step'])
    require(0 <= t < len(cfg.steps), 'unknown equal-law step')
    U,V,new,link = cfg.steps[t]
    ncoords = 2*cfg.n
    coords = {2*u+c for u in U for c in (0,1)}
    idx = {}
    for k,f in enumerate(cfg.extra):
        key = tuple(rational(a) for a in f[:ncoords]) + (Q(0),)*max(0,ncoords-len(f))
        idx.setdefault(key,k)
    image, info = [], []
    for a in entry['gens']:
        cfg.geom.ref(a)
        if a[0] == 'amb':
            require(allow_e1, 'ambient-form equal law requires transport extension')
            f = cfg.extra[integer(a[1])]
            require(all(not rational(x) or k in coords for k,x in enumerate(f)), 'ambient equal-law form outside source coordinates')
            vec = {k:rational(x) for k,x in enumerate(f) if x}
            moved = {2*v+c:rational(f[2*u+c]) for u,v in zip(U,new) for c in (0,1) if 2*u+c < len(f) and f[2*u+c]}
            diff = dict(moved); axpy(diff,vec,-1)
            key = ('amb',integer(a[1]))
            if not link and key in cfg.glue_closures[t]:
                require(cfg.prefix_relations[t].contains(diff), 'fixed ambient form tau difference is not a prefix relation')
                image.append(a)
                info.append(dict(kind='fixed',source=a,difference=diff,step=t))
            else:
                packed = tuple(moved.get(k,Q(0)) for k in range(ncoords))
                require(packed in idx, 'literal ambient image is not listed')
                image.append(['amb',idx[packed]])
                info.append(dict(kind='copied',source=a,image=image[-1],step=t))
        else:
            v,s = integer(a[0]),slope(a[1])
            if not link and [v,list(s)] in V:
                image.append([v,list(s)])
            else:
                require(v in U,'equal-law generator outside source/conditioning set')
                image.append([new[U.index(v)],list(s)])
    return image,info


class Configuration:
    def __init__(self, cert):
        self.R = [slope(s) for s in cert['slopes']]
        require(len(set(self.R)) == len(self.R) and X in self.R and Y in self.R, 'slopes must be distinct and contain X,Y')
        self.n, self.rel, self.steps = 1, [], []
        self.extra = cert.get('extra', [])
        self.glue_closures, self.prefix_relations, self.old_geometries = [], [], []
        for st in cert['steps']:
            memory_guard()
            old = self.n
            if 'link' in st:
                U, u, w, link = st['link']
            else:
                U = st['U']
            U = [integer(u0) for u0 in U]
            require(U and len(set(U)) == len(U) and all(0 <= a < old for a in U), 'invalid copy source vertices')
            new = list(range(old, old+len(U)))
            keep = {2*v+c for v in U for c in (0, 1)}
            if 'link' in st:
                u, w = integer(u), integer(w)
                require(u in U and 0 <= w < old, 'invalid link vertices')
                V = [[w, list(X)], [w, list(Y)]] if link == 'id' else [[w, list(slope(link))]]
                require(link == 'id' or slope(link) in self.R, 'link slope outside R')
                alphas = coordinate_intersection(self.rel, keep)
            else:
                V = st['V']
                geom = Geometry(old, self.R, self.rel, self.extra)
                # Every conditioning form must be a function of the source tuple.
                for f in V:
                    geom.ref(f)
                    if f[0] == 'amb':
                        vector = self.extra[integer(f[1])]
                        require(all(not rational(a) or k in keep for k,a in enumerate(vector)), 'glue form outside source coordinates')
                    else:
                        require(integer(f[0]) in U, 'glue form outside source vertices')
                alphas = coordinate_intersection(self.rel + geom.closed_vectors(V), keep)
            shift = {2*u+c: 2*v+c for u, v in zip(U, new) for c in (0, 1)}
            additions = []
            for a in alphas:
                tau = {shift[k]: v for k, v in a.items()}
                if 'link' not in st:
                    axpy(tau, a, -1)
                additions.append(tau)
            if 'link' in st:
                copied = new[U.index(u)]
                for _, s in V:
                    eq = {}
                    for c, coefficient in enumerate(s):
                        if coefficient:
                            eq[2*copied+c] = Q(coefficient)
                            eq[2*w+c] = -Q(coefficient)
                    additions.append(eq)
            self.n += len(U)
            self.rel += additions
            self.steps.append((U, V, new, 'link' in st))
            self.old_geometries.append(None if 'link' in st else geom)
            self.glue_closures.append(set() if 'link' in st else geometry_members(geom, V))
            self.prefix_relations.append(Basis(self.rel))
        require(all(len(f) <= 2*self.n or not any(rational(a) for a in f[2*self.n:]) for f in self.extra), 'extra form exceeds final ambient dimension')
        self.geom = Geometry(self.n, self.R, self.rel, self.extra)


def entropy_add(poly, S, m):
    S = frozenset(S)
    if S:
        poly[S] = poly.get(S, 0) + m


def cmi(poly, A, B, K, m):
    A, B, K = set(A), set(B), set(K)
    for S, c in ((A|K, m), (B|K, m), (A|B|K, -m), (K, -m)):
        entropy_add(poly, S, c)


class Lemmas:
    def __init__(self, defs):
        self.defs, self.done, self.active = defs, {}, set()

    def get(self, key):
        key = str(key)
        if key in self.done:
            return self.done[key]
        require(key in self.defs and key not in self.active, 'missing or cyclic lemma '+key)
        self.active.add(key)
        L = self.defs[key]
        base, letters = list(L['base']), list(L['vars'])
        require(base and len(set(letters)) == len(letters) and letters[:len(base)] == base, 'bad lemma variable order')
        have, steps = list(base), []
        for st in L['steps']:
            new, src, over = st['new'], st['src'], st['over']
            require(new and len(new) == len(src) and len(set(new)) == len(new) and not set(new)&set(have), 'bad lemma new variables')
            require(len(set(over)) == len(over) and set(over) <= set(have), 'bad lemma conditioning variables')
            require(all(g and set(g) <= set(have) for g in src), 'bad lemma source')
            steps.append((set(new), dict(zip(new, src)), set(over), set(have)))
            have += new
        require(have == letters, 'lemma variables do not match steps')
        universe, total = set(letters), {}
        for row in L['proof']:
            memory_guard()
            typ, m = row[0], rational(row[-1])
            if typ in ('sub', 'mono', 'apply'):
                require(m >= 0, 'negative lemma inequality weight')
            if typ == 'mono':
                x = row[1]
                require(x in universe, 'unknown lemma mono variable')
                entropy_add(total, universe, m)
                entropy_add(total, universe-{x}, -m)
            elif typ == 'sub':
                x, y, K = row[1:4]
                require(x != y and {x,y} <= universe and set(K) <= universe-{x,y}, 'bad lemma sub row')
                cmi(total, [x], [y], K, m)
            elif typ in ('ci', 'eqlaw'):
                t = integer(row[1]); require(0 <= t < len(steps), 'unknown lemma step')
                new, src, over, old = steps[t]
                if typ == 'ci':
                    for S, c in ((new|over,m),(old,m),(new|old,-m),(over,-m)):
                        entropy_add(total,S,c)
                else:
                    S = row[2]
                    require(len(set(S)) == len(S) and set(S) <= new|over and bool(set(S)&new), 'bad lemma equal law')
                    image = set(S)&over
                    for x in set(S)&new:
                        image.update(src[x])
                    entropy_add(total,S,m); entropy_add(total,image,-m)
            elif typ == 'apply':
                subbase, coef = self.get(row[1]); args = row[2]
                require(len(args) == len(subbase) and all(a and set(a) <= universe for a in args), 'bad lemma application')
                amap = dict(zip(subbase,args))
                for S, v in coef.items():
                    entropy_add(total,{x for y in S for x in amap[y]},m*v)
            else:
                raise Invalid('unknown lemma proof type '+str(typ))
        coef = {}
        for k,v in L['coef'].items():
            S = frozenset(k)
            require(S and len(S) == len(k) and S <= set(base), 'bad lemma coefficient subset')
            entropy_add(coef,S,rational(v))
        require(all(total.get(S,0) == coef.get(S,0) for S in total.keys()|coef.keys()), 'lemma proof identity fails: '+key)
        self.active.remove(key)
        self.done[key] = (base,coef)
        return self.done[key]


def verify(C, allow_e1=True):
    memory_guard()
    start = time.process_time()
    cfg = Configuration(C); g = cfg.geom
    parent = {}
    def root(a):
        parent.setdefault(a,a)
        while parent[a] != a:
            parent[a] = parent[parent[a]]; a = parent[a]
        return a
    e1_entries = e1_generators = fixed_e1 = 0
    for e in C['eqlaw']:
        image, info = equal_law_image(cfg, e, allow_e1)
        parent[root(g.close(e['gens']))] = root(g.close(image))
        e1_entries += bool(info)
        e1_generators += len(info)
        fixed_e1 += sum(x['kind'] == 'fixed' for x in info)
    L = Lemmas(C.get('lemmas',{}))
    for key in L.defs:
        L.get(key)
    total = {}
    def add(refs,m):
        F = root(g.close(refs))
        if F:
            total[F] = total.get(F,0)+m
    def information(A,B,K,m):
        add(A+K,m); add(B+K,m); add(A+B+K,-m); add(K,-m)
    counts = Counter()
    for row in C['rows']:
        memory_guard()
        typ,m = row['type'],rational(row['mult']); counts[typ] += 1
        if typ in ('sub','mono','matus','lemma'):
            require(m >= 0,'negative inequality multiplier: '+typ)
        if typ == 'sub':
            information([row['i']],[row['j']],row['K'],m)
        elif typ == 'mono':
            add(row['K']+[row['i']],m); add(row['K'],-m)
        elif typ == 'ci':
            t = integer(row['step']); require(0 <= t < len(cfg.steps),'unknown CI step')
            U,V,new,link = cfg.steps[t]
            oldforms = [[v,list(s)] for v in range(new[0]) for s in g.slopes]
            newforms = [[v,list(s)] for v in new for s in g.slopes]
            add(V+newforms,m); add(oldforms,m); add(oldforms+newforms,-m); add(V,-m)
        elif typ == 'lemma':
            base,coef = L.get(row['lemma'])
            require(len(row['args']) == len(base),'wrong lemma argument count')
            args = dict(zip(base,row['args']))
            for S,v in coef.items():
                add([f for x in sorted(S) for f in args[x]],m*v)
        elif typ == 'matus':
            s = row['s']
            require((isinstance(s,int) and not isinstance(s,bool)) or (isinstance(s,str) and s.isdigit()),'Matus parameter must be integer')
            s = int(s); require(s >= 1,'Matus parameter must be positive')
            A,B,Cc,Dd = [row[x] for x in ('a','b','c','d')]
            information(B,Cc,A,m); information(A,B,[],-s*m)
            information(A,B,Cc,s*m); information(A,B,Dd,s*m); information(Cc,Dd,[],s*m)
            tri = Q(s*(s+1),2)*m
            information(A,Cc,B,tri); information(A,B,Cc,tri)
        else:
            raise Invalid('unknown row type '+str(typ))
    add([[0,list(X)],[0,list(Y)]],Q(1))
    lam = {}
    for key,value in C['lambda'].items():
        s = tuple(int(x) for x in key.split(',')); require(s in cfg.R,'lambda outside slopes')
        require(s not in lam,'duplicate lambda slope')
        lam[s] = rational(value); require(lam[s] >= 0,'negative lambda')
        add([[0,list(s)]],-lam[s])
    bad = {str(k):str(v) for k,v in total.items() if v}
    require(not bad,'entropy identity residual on '+str(len(bad))+' classes: '+str(list(bad.values())[:6]))
    bound = sum(lam.values(),Q(0))
    if 'claimed_C' in C:
        require(rational(C['claimed_C']) == bound,'claimed_C differs from sum(lambda)')
    return dict(verdict='PASS',constant=str(bound),lambda_={','.join(map(str,s)):str(v) for s,v in lam.items()},vertices=cfg.n,relation_rank=len(g.relations.rows),copy_steps=len(cfg.steps),extra_forms=len(C.get('extra',[])),eqlaw=len(C['eqlaw']),rows=dict(counts),lemmas=len(L.done),closed_sets=len(set(g.cache.values())),cpu_s=time.process_time()-start,schema_mode='Tomar+E1' if e1_entries else 'Tomar',E1_entries=e1_entries,E1_generators=e1_generators,E1_fixed_generators=fixed_e1,enriched_glue_steps=sum(any(f[0]=='amb' for f in V) for U,V,new,link in cfg.steps),peak_rss_bytes=memory_guard())


def read(path):
    raw = Path(path).read_bytes()
    if str(path).endswith('.gz'):
        raw = gzip.decompress(raw)
    return json.loads(raw)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--allow-e1',action='store_true',default=True,help='verified ambient-form transport is enabled (compatibility flag)')
    p.add_argument('certificate'); args = p.parse_args()
    try:
        raw = Path(args.certificate).read_bytes()
        data = gzip.decompress(raw) if args.certificate.endswith('.gz') else raw
        result = verify(json.loads(data), allow_e1=args.allow_e1)
    except Capacity as e:
        print(json.dumps(dict(verdict='INCOMPLETE_RESOURCE_LIMIT',reason=str(e)),sort_keys=True)); return 2
    except (Invalid,KeyError,IndexError,TypeError,ValueError,RecursionError) as e:
        print(json.dumps(dict(verdict='FAIL',reason=str(e)),sort_keys=True)); return 1
    # Bind exactly the bytes parsed, even if a producer replaces its file during
    # verification. Never re-read the path to construct an evidence hash.
    result['certificate_sha256'] = hashlib.sha256(raw).hexdigest()
    print(json.dumps(result,sort_keys=True)); return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/verify_group.py <==
#!/usr/bin/env python3
"""Exact rational identity and integer/localized-integer domain audit.

Strict mode compares every queried closure. --per-row instead proves each
Shannon row by the explicit closed-set rule in the manuscript; every copy,
equal-law, auxiliary-lemma and target term still has a strict closure check.
No finite-field or sampled inference is used.
"""
import argparse
from fractions import Fraction as Q
import hashlib
import json
from pathlib import Path
import sys
import time
import stackcheck as S
from ring_lattice import ZConf, ZEch


def ref(a):
    return ('amb', a[1]) if a[0] == 'amb' else (a[0], tuple(a[1]))


def zr(a):
    return a if a[0] == 'amb' else ('std', a[0], a[1])


def plain(a):
    return ['amb', a[1]] if a[0] == 'amb' else [a[0], list(a[1])]


def qmembers(geom, refs):
    return {zr(a) for a in S.geometry_members(geom, [plain(a) for a in sorted(refs,key=repr)])}


def relation_spaces_equal(qb, z):
    zb = S.Basis({k: Q(v) for k, v in r.items()} for r in z.rel)
    return (len(zb.rows) == len(qb.rows)
            and all(qb.contains(r) for r in zb.rows.values())
            and all(zb.contains(r) for r in qb.rows.values()))


def audit(C, inverted=(), per_row=False):
    S.require(set(inverted) <= {2, 3}, 'supported inverted primes are 2 and 3')
    proof = S.verify(C)
    cfg = S.Configuration(C)
    z = ZConf(C['slopes'], p=tuple(inverted) or None)
    z.extra = C.get('extra', [])
    for f in z.extra:
        S.require(all(type(a) is int for a in f), 'extra forms must be integral')
    steps, zglues, zrelations = [], [], []
    for i, st in enumerate(C['steps']):
        S.require('link' not in st, 'this domain audit supports copy steps only')
        V = [ref(a) for a in st['V']]
        qcl = qmembers(cfg.old_geometries[i], V)
        zcl, _ = z.attach(st['U'], st['V'])
        same_rel = relation_spaces_equal(cfg.prefix_relations[i], z)
        S.require(qcl == zcl, 'conditioning closure differs at step '+str(i))
        S.require(same_rel, 'relation spaces differ at step '+str(i))
        zglues.append(zcl)
        basis = ZEch(p=z.p)
        for r in z.rel: basis.add(r)
        zrelations.append(basis)
        steps.append(dict(step=i, conditioning_forms=len(V),
                          conditioning_closure_equal=True,
                          rational_relation_spaces_equal=True))
    queries, strict = {}, set()
    def add(xs, label, required=True):
        key = frozenset(ref(a) for a in xs)
        queries.setdefault(key, label)
        if required: strict.add(key)
    e1checks = []
    for e in C['eqlaw']:
        moved, checks = S.equal_law_image(cfg,e)
        for c in checks:
            if c['kind'] == 'fixed':
                t=c['step']; key=zr(ref(c['source']))
                S.require(key in zglues[t], 'fixed ambient equal-law form not in ring glue closure')
                S.require(zrelations[t].contains(c['difference']), 'fixed ambient tau difference not in ring prefix relations')
            e1checks.append(dict(step=c['step'],kind=c['kind'],verdict='PASS'))
        add(e['gens'],'equal-law source'); add(moved,'equal-law image')
    L=S.Lemmas(C.get('lemmas',{})); subrows=[]; monorows=[]
    for i,row in enumerate(C['rows']):
        kind=row['type']; label='row '+str(i)+' '+kind
        if kind=='sub':
            K=row['K'];a=row['i'];b=row['j']
            for xs in [K,K+[a],K+[b],K+[a,b]]:add(xs,label,not per_row)
            subrows.append((i,K,a,b))
        elif kind=='mono':
            add(row['K'],label,not per_row);add(row['K']+[row['i']],label,not per_row)
            monorows.append((i,row['K'],row['i']))
        elif kind=='ci':
            U,V,new,link=cfg.steps[row['step']]
            oldf=[[v,list(s)] for v in range(new[0]) for s in cfg.geom.slopes]
            newf=[[v,list(s)] for v in new for s in cfg.geom.slopes]
            for xs in [V+newf,oldf,oldf+newf,V]:add(xs,label)
        elif kind=='lemma':
            base,coef=L.get(row['lemma']);amap=dict(zip(base,row['args']))
            for subset in coef:add([a for x in sorted(subset) for a in amap[x]],label)
        else:raise S.Invalid('unsupported row type in domain audit: '+kind)
    add([[0,[1,0]],[0,[0,1]]],'objective')
    for slope in C['lambda']:add([[0,list(map(int,slope.split(',')))]],'target')
    differences=[]; all_differences=[];qcache={}
    for gens,label in queries.items():
        qc=qmembers(cfg.geom,gens);qcache[gens]=qc
        zc=z.closure([zr(a) for a in sorted(gens,key=repr)])
        if qc!=zc:
            d=dict(label=label,only_rational=len(qc-zc),only_ring=len(zc-qc),generators=[plain(a) for a in sorted(gens,key=str)])
            all_differences.append(d)
            if gens in strict:differences.append(d)
    subchecks=[];monochecks=[]
    if per_row:
        def qc(xs):return qcache[frozenset(ref(a) for a in xs)]
        for i,K,a,b in subrows:
            A=qc(K+[a]);B=qc(K+[b]);J=qc(K+[a,b]);M=qc(K)
            S.require(M<=A&B and A|B<=J,'rational closed-set nesting failed')
            ok=J<=z.closure(sorted(A|B,key=repr))
            subchecks.append(dict(row=i,join_determined_over_ring=ok))
        for i,K,a in monorows:
            ok=qc(K)<=qc(K+[a]);monochecks.append(dict(row=i,closed_set_inclusion=ok))
    badrows=sum(not r['join_determined_over_ring'] for r in subchecks)+sum(not r['closed_set_inclusion'] for r in monochecks)
    return dict(verdict='PASS' if not differences and not badrows else 'DOMAIN_NOT_VERIFIED',
                arithmetic='exact integers and fractions.Fraction; no modular rank inference',
                audit_mode='per-row closed-set soundness' if per_row else 'strict closure equality',
                ring='Z' if not inverted else 'Z[1/'+','.join(map(str,inverted))+']',
                inverted_primes=list(inverted),constant=proof['constant'],vertices=cfg.n,
                relation_rank=len(cfg.geom.relations.rows),steps=steps,distinct_queries=len(queries),
                strict_queries=len(strict),closure_differences=len(differences),differences=differences[:4],
                all_query_closure_differences=len(all_differences),all_query_differences=all_differences[:4],
                submodularity_rows_checked=len(subchecks),monotonicity_rows_checked=len(monochecks),
                row_failures=badrows,submodularity_checks=subchecks,monotonicity_checks=monochecks,
                ambient_transport_checks=e1checks,exact_identity=proof['verdict'],lemmas_verified=proof['lemmas'])


def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('certificate')
    p.add_argument('--invert',default='',help='2 or 2,3; empty means Z')
    p.add_argument('--per-row',action='store_true',help='verify Shannon rows by closed-set ring soundness')
    args=p.parse_args();raw=Path(args.certificate).read_bytes();start=time.monotonic()
    try:
        inverted=tuple(sorted(set(map(int,args.invert.split(','))))) if args.invert else ()
        result=audit(json.loads(raw),inverted,args.per_row)
    except S.Capacity as e:result=dict(verdict='INCOMPLETE_RESOURCE_LIMIT',reason=str(e))
    except (S.Invalid,KeyError,TypeError,ValueError,IndexError) as e:result=dict(verdict='FAIL',reason=str(e))
    result.update(certificate_sha256=hashlib.sha256(raw).hexdigest(),
                  checker_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                  dependency_sha256={n:hashlib.sha256((Path(__file__).parent/n).read_bytes()).hexdigest() for n in ['stackcheck.py','ring_lattice.py']},seconds=round(time.monotonic()-start,3))
    print(json.dumps(result,indent=2));return 0 if result['verdict']=='PASS' else 1

if __name__=='__main__':sys.exit(main())

